CodeScientist: End-to-End Semi-Automated Scientific Discovery with Code-based Experimentation

Despite the surge of interest in autonomous scientific discovery (ASD) of software artifacts (e.g., improved ML algorithms), current ASD systems face two key limitations: (1) they largely explore variants of existing codebases or similarly constrained design spaces, and (2) they produce large volumes of research artifacts (such as automatically generated papers and code) that are typically evaluated using conference-style paper review with limited evaluation of code. In this work we introduce CodeScientist, a novel ASD system that frames ideation and experiment construction as a form of genetic search jointly over combinations of research articles and codeblocks defining common actions in a domain (like prompting a language model). We use this paradigm to conduct hundreds of automated experiments on machine-generated ideas broadly in the domain of agents and virtual environments, with the system returning 19 discoveries, 6 of which were judged as being both at least minimally sound and incrementally novel after a multi-faceted evaluation beyond that typically conducted in prior work, including external (conference-style) review, code review, and replication attempts. Moreover, the discoveries span new tasks, agents, metrics, and data, suggesting a qualitative shift from benchmark optimization to broader discoveries.

==> discovery-pdfs-and-code/main-basicconfidencesimulation.py <==
import os
import json
import time
import random
import numpy as np
import matplotlib.pyplot as plt
import matplotlib
from scipy import stats
matplotlib.use('Agg')  # Required for headless environments

from textworld_express import TextWorldExpressEnv
from experiment_common_library import Logger, llm_response, find_codeblocks
from experiment_common_library import generate_difference_scores_dict, bootstrap_resampling

# Global logger
logger = Logger()

# Global experiment mode
PILOT_MODE = 'PILOT'  # Options: 'MINI_PILOT', 'PILOT', 'FULL_EXPERIMENT'

# Configure experiment parameters based on pilot mode
def get_experiment_params():
    if PILOT_MODE == 'MINI_PILOT':
        return {'num_games': 2, 'actions_per_game': 5}
    elif PILOT_MODE == 'PILOT':
        return {'num_games': 50, 'actions_per_game': 10}  # Changed from 5 to 50 games
    else:  # FULL_EXPERIMENT
        return {'num_games': 20, 'actions_per_game': 25}

class ConfidencePredictor:
    def __init__(self):
        self.env = TextWorldExpressEnv()
        self.results = []
        
    def initialize_environment(self):
        """Initialize the CookingWorld environment with simplified parameters"""
        logger.logMessage("info", "Initializing CookingWorld environment...")
        
        # Set fixed random seed
        random.seed(42)
        np.random.seed(42)
        
        # Initialize with simplified parameters
        game_params = "numLocations=3, numIngredients=2, numDistractorItems=2, includeDoors=0"
        self.env.load(gameName="cookingworld", gameParams=game_params)
        logger.logMessage("info", f"Environment initialized with params: {game_params}")

    def collect_action_data(self, num_games, actions_per_game):
        """Collect action data from multiple game episodes"""
        logger.logMessage("info", f"Starting data collection: {num_games} games, {actions_per_game} actions per game")
        
        collected_data = []
        
        for game_id in range(num_games):
            logger.logMessage("info", f"Starting game {game_id + 1}/{num_games}")
            
            # Initialize new game
            obs, infos = self.env.reset(gameFold="train", generateGoldPath=False, seed=None)
            logger.logMessage("debug", f"Game {game_id} initial observation: {obs}")
            
            for step in range(actions_per_game):
                # Store pre-action state
                valid_actions = infos['validActions']
                if not valid_actions:
                    logger.logMessage("warning", f"No valid actions available at step {step}")
                    break
                    
                # Sample random action
                action = random.choice(valid_actions)
                
                # Store pre-action state
                pre_action_state = {
                    'observation': infos['observation'],
                    'inventory': infos['inventory'],
                    'valid_actions': valid_actions
                }
                
                # Execute action
                obs, _, _, infos = self.env.step(action)
                
                # Store the data point
                data_point = {
                    'game_id': game_id,
                    'step': step,
                    'pre_action_state': pre_action_state,
                    'action': action,
                    'post_action_observation': obs
                }
                collected_data.append(data_point)
                
                logger.logMessage("debug", f"Game {game_id}, Step {step}: Action '{action}' executed")
                logger.logMessage("debug", f"Resulting observation: {obs}")
                
        logger.logMessage("info", f"Data collection complete. Collected {len(collected_data)} action samples")
        return collected_data

    def get_llm_prediction(self, observation, inventory, action):
        """Query LLM for action prediction and confidence"""
        prompt = f"Given the following game state in a text-based cooking game:\n\nObservation: {observation}\nInventory: {inventory}\nProposed Action: {action}\n\nPredict whether this action will succeed or fail, and provide your confidence.\n\nProvide your response in JSON format between code blocks (```), with these keys:\n- success: true/false (whether you think the action will succeed)\n- confidence: (0.0-1.0) how confident you are in your prediction\n- rationale: (brief explanation for your prediction)"
        
        logger.logMessage("debug", f"Sending prediction prompt to LLM:\n{prompt}")
        
        success, response = llm_response(prompt, "gpt-4o-mini", temperature=0)
        
        if not success:
            logger.logMessage("error", f"LLM call failed: {response}")
            return None
            
        logger.logMessage("debug", f"Raw LLM response:\n{response}")
            
        # Extract JSON from response
        codeblocks = find_codeblocks(response)
        if not codeblocks:
            logger.logMessage("error", "No codeblocks found in LLM response")
            return None
            
        try:
            prediction = json.loads("\n".join(codeblocks[0]))
            logger.logMessage("debug", f"Parsed prediction: {json.dumps(prediction, indent=2)}")
            return prediction
        except json.JSONDecodeError as e:
            logger.logMessage("error", f"Failed to parse LLM response as JSON: {str(e)}")
            return None

    def determine_action_success(self, action, observation):
        """Use LLM to determine if action succeeded"""
        prompt = f"Did the following action succeed or fail? Respond with only 'success' or 'failure'.\n\nAction: {action}\nResult: {observation}"
        
        logger.logMessage("debug", f"Sending success determination prompt to LLM:\n{prompt}")
        
        success, response = llm_response(prompt, "gpt-4o-mini", temperature=0)
        
        if not success:
            logger.logMessage("error", f"LLM success determination failed: {response}")
            return None
            
        response = response.strip().lower()
        logger.logMessage("debug", f"Success determination response: {response}")
        
        if response not in ["success", "failure"]:
            logger.logMessage("error", f"Invalid success determination response: {response}")
            return None
            
        return response == "success"

    def generate_baseline_predictions(self, num_predictions):
        """Generate baseline predictions using different strategies"""
        return {
            'random_prediction': [random.choice([True, False]) for _ in range(num_predictions)],
            'random_confidence': [random.random() for _ in range(num_predictions)],
            'constant_confidence': [0.5 for _ in range(num_predictions)]
        }

    def calculate_metrics(self, predictions, actual_outcomes, confidences=None, game_ids=None):
        """Calculate prediction metrics"""
        if not predictions or not actual_outcomes:
            logger.logMessage("error", "Empty predictions or outcomes list")
            return 0.0, None
            
        accuracy = sum(p == a for p, a in zip(predictions, actual_outcomes)) / len(predictions)
        logger.logMessage("info", f"Overall accuracy: {accuracy:.3f} (from {len(predictions)} predictions)")
        
        # Calculate per-game accuracy if game IDs are provided
        if game_ids is not None:
            unique_games = sorted(list(set(game_ids)))
            for game_id in unique_games:
                game_predictions = [p for i, p in enumerate(predictions) if game_ids[i] == game_id]
                game_outcomes = [o for i, o in enumerate(actual_outcomes) if game_ids[i] == game_id]
                game_accuracy = sum(p == a for p, a in zip(game_predictions, game_outcomes)) / len(game_predictions)
                logger.logMessage("info", f"Game {game_id} accuracy: {game_accuracy:.3f} (from {len(game_predictions)} predictions)")
        
        # Calculate confidence correlation if confidences are provided
        correlation = None
        if confidences is not None:
            binary_outcomes = [1 if p == a else 0 for p, a in zip(predictions, actual_outcomes)]
            correlation, p_value = stats.pearsonr(confidences, binary_outcomes)
            logger.logMessage("info", f"Confidence-accuracy correlation: {correlation:.3f} (p={p_value:.3f})")
            
        return accuracy, correlation

    def plot_confidence_vs_accuracy(self, confidences, accuracies, filename):
        """Generate scatter plot of confidence vs accuracy"""
        if not confidences or not accuracies:
            logger.logMessage("error", "Empty confidences or accuracies list, skipping plot")
            return
            
        plt.figure(figsize=(10, 6))
        plt.scatter(confidences, accuracies, alpha=0.5)
        plt.xlabel('Confidence')
        plt.ylabel('Accuracy')
        plt.title('Confidence vs Accuracy')
        plt.savefig(os.path.join('to_save', filename))
        plt.close()
        logger.logMessage("info", f"Generated confidence vs accuracy plot: {filename}")

    def plot_average_confidence(self, correct_confidences, incorrect_confidences, filename):
        """Generate bar plot of average confidence for correct/incorrect predictions"""
        if not correct_confidences and not incorrect_confidences:
            logger.logMessage("error", "Empty confidence lists, skipping plot")
            return
            
        plt.figure(figsize=(8, 6))
        means = []
        if correct_confidences:
            means.append(np.mean(correct_confidences))
        if incorrect_confidences:
            means.append(np.mean(incorrect_confidences))
            
        plt.bar(['Correct', 'Incorrect'][:len(means)], means)
        plt.ylabel('Average Confidence')
        plt.title('Average Confidence by Prediction Outcome')
        plt.savefig(os.path.join('to_save', filename))
        plt.close()
        logger.logMessage("info", f"Generated average confidence plot: {filename}")

    def run_experiment(self):
        """Main experiment execution"""
        logger.logMessage("info", f"Starting experiment in {PILOT_MODE} mode")
        
        # Create to_save directory if it doesn't exist
        os.makedirs('to_save', exist_ok=True)
        
        # Get experiment parameters
        params = get_experiment_params()
        
        # Initialize environment
        self.initialize_environment()
        
        # Collect action data
        action_data = self.collect_action_data(params['num_games'], params['actions_per_game'])
        
        # Process each action
        for data_point in action_data:
            # Get LLM prediction
            prediction = self.get_llm_prediction(
                data_point['pre_action_state']['observation'],
                data_point['pre_action_state']['inventory'],
                data_point['action']
            )
            
            if prediction is None:
                continue
                
            # Determine actual outcome
            actual_outcome = self.determine_action_success(
                data_point['action'],
                data_point['post_action_observation']
            )
            
            if actual_outcome is None:
                continue
                
            # Generate baseline predictions
            baselines = self.generate_baseline_predictions(1)
            
            # Store results
            result = {
                'game_id': data_point['game_id'],
                'step': data_point['step'],
                'pre_action_observation': data_point['pre_action_state']['observation'],
                'action': data_point['action'],
                'post_action_observation': data_point['post_action_observation'],
                'llm_prediction': prediction['success'],
                'llm_confidence': prediction['confidence'],
                'llm_rationale': prediction['rationale'],
                'actual_outcome': actual_outcome,
                'baseline_random_prediction': baselines['random_prediction'][0],
                'baseline_random_confidence': baselines['random_confidence'][0],
                'baseline_constant_confidence': baselines['constant_confidence'][0]
            }
            
            self.results.append(result)
            logger.logMessage("debug", f"Processed result: {json.dumps(result, indent=2)}")
        
        # Save results
        with open('results.json', 'w') as f:
            json.dump(self.results, f, indent=2)
        
        # Calculate metrics
        llm_predictions = [r['llm_prediction'] for r in self.results]
        actual_outcomes = [r['actual_outcome'] for r in self.results]
        llm_confidences = [r['llm_confidence'] for r in self.results]
        game_ids = [r['game_id'] for r in self.results]
        
        llm_accuracy, confidence_correlation = self.calculate_metrics(
            llm_predictions, actual_outcomes, llm_confidences, game_ids
        )
        
        # Generate plots
        self.plot_confidence_vs_accuracy(
            llm_confidences,
            [1 if p == a else 0 for p, a in zip(llm_predictions, actual_outcomes)],
            'confidence_vs_accuracy.pdf'
        )
        
        # Separate confidences for correct/incorrect predictions
        correct_confidences = [conf for conf, pred, act in zip(llm_confidences, llm_predictions, actual_outcomes) if pred == act]
        incorrect_confidences = [conf for conf, pred, act in zip(llm_confidences, llm_predictions, actual_outcomes) if pred != act]
        
        self.plot_average_confidence(correct_confidences, incorrect_confidences, 'average_confidence.pdf')
        
        # Statistical analysis
        experimental_data = [{'experimental': 1 if p == a else 0, 'baseline': 0.5} 
                           for p, a in zip(llm_predictions, actual_outcomes)]
        
        difference_scores, mean_baseline, mean_experimental = generate_difference_scores_dict(
            experimental_data, 'baseline', 'experimental'
        )
        
        bootstrap_results = bootstrap_resampling(
            difference_scores, mean_baseline, mean_experimental
        )
        
        logger.logMessage("info", f"Experiment complete. Results saved to results.json")
        logger.logMessage("info", f"LLM Accuracy: {llm_accuracy}")
        logger.logMessage("info", f"Confidence-Accuracy Correlation: {confidence_correlation}")
        logger.logMessage("info", f"Statistical Analysis Results:\n{json.dumps(bootstrap_results, indent=2)}")

def main():
    predictor = ConfidencePredictor()
    predictor.run_experiment()

if __name__ == "__main__":
    main()

==> discovery-pdfs-and-code/main-knowledgegraphdiscovery.py <==
import os
import json
import time
import random
from datetime import datetime
import statistics
import numpy as np
import matplotlib
matplotlib.use('Agg')  # Required for headless environments
import matplotlib.pyplot as plt

from discoveryworld.DiscoveryWorldAPI import DiscoveryWorldAPI
from experiment_common_library import Logger, llm_response, run_dot_graphviz, bootstrap_resampling, generate_difference_scores_parallel_arrays

# Create global logger
logger = Logger()

# Set the experiment mode
PILOT_MODE = "PILOT"  # Options: "MINI_PILOT", "PILOT", "FULL_EXPERIMENT"

# Configure experiment parameters based on pilot mode
if PILOT_MODE == "MINI_PILOT":
    EPISODES_PER_DIFFICULTY = 2
    MAX_STEPS_PER_EPISODE = 20
    SEEDS = range(0, 2)
    DIFFICULTIES = ["Easy"]
elif PILOT_MODE == "PILOT":
    EPISODES_PER_DIFFICULTY = 50  # Modified from 10 to 50 per follow-on requirements
    MAX_STEPS_PER_EPISODE = 50
    SEEDS = range(0, 50)  # Modified from range(0,10) to range(0,50)
    DIFFICULTIES = ["Easy"]
else:  # FULL_EXPERIMENT
    EPISODES_PER_DIFFICULTY = 50
    MAX_STEPS_PER_EPISODE = 100
    SEEDS = range(0, 50)
    DIFFICULTIES = ["Easy", "Normal", "Challenge"]

class BaselineReActAgent:
    def __init__(self, thread_id=1):
        self.thread_id = thread_id
        self.step_counter = 0
        self.last_actions = []
        self.stuck_counter = 0
        self.has_meter = False
        self.measured_animals = set()
        self.protein_levels = {}
        self.last_location = None
        self.visited_locations = set()
        
    def think(self, observation):
        """Think about what to do next based on current observation"""
        # First priority: Get the proteomics meter if we don't have it
        if not self.has_meter:
            for obj in observation["ui"]["accessibleEnvironmentObjects"]:
                if "proteomics meter" in obj["name"].lower():
                    return {"action": "PICKUP", "arg1": obj["uuid"], "arg2": None}
        
        # Second priority: Measure unmeasured animals if we have the meter
        if self.has_meter:
            for obj in observation["ui"]["accessibleEnvironmentObjects"]:
                if (any(animal in obj["name"].lower() for animal in ["prismatic beast", "vortisquid", "animaplant"]) and 
                    obj["uuid"] not in self.measured_animals and
                    "statue" not in obj["name"].lower()):
                    meter_uuid = next((obj["uuid"] for obj in observation["ui"]["inventoryObjects"] if "proteomics meter" in obj["name"].lower()), None)
                    if meter_uuid:
                        return {"action": "USE", "arg1": meter_uuid, "arg2": obj["uuid"]}
        
        # If nothing else to do, explore
        valid_directions = observation["ui"]["agentLocation"]["directions_you_can_move"]
        if valid_directions:
            # Avoid getting stuck by preferring unexplored directions
            recent_moves = self.last_actions[-3:] if self.last_actions else []
            available_directions = [d for d in valid_directions if d not in recent_moves]
            if available_directions:
                chosen_direction = random.choice(available_directions)
            else:
                chosen_direction = random.choice(valid_directions)
            self.last_actions.append(chosen_direction)
            return {"action": "MOVE_DIRECTION", "arg1": chosen_direction, "arg2": None}
        return None

    def update(self, observation, action):
        """Update agent's state based on observation and action"""
        self.step_counter += 1
        
        # Update inventory tracking
        inventory = set(obj["uuid"] for obj in observation["ui"]["inventoryObjects"])
        self.has_meter = any("proteomics meter" in obj["name"].lower() for obj in observation["ui"]["inventoryObjects"])
        
        # Track location
        current_location = (
            observation["ui"]["agentLocation"]["x"],
            observation["ui"]["agentLocation"]["y"]
        )
        if current_location == self.last_location:
            self.stuck_counter += 1
        else:
            self.stuck_counter = 0
            self.visited_locations.add(current_location)
        self.last_location = current_location
        
        # Update protein measurements
        if action and action["action"] == "USE" and self.has_meter:
            target_obj = next((obj for obj in observation["ui"]["accessibleEnvironmentObjects"] if obj["uuid"] == action["arg2"]), None)
            if target_obj and "statue" not in target_obj["name"].lower():
                message = observation["ui"]["lastActionMessage"].lower()
                if "protein a:" in message and "protein b:" in message:
                    try:
                        protein_a = float(message.split("protein a:")[1].split()[0])
                        protein_b = float(message.split("protein b:")[1].split()[0])
                        self.protein_levels[target_obj["name"]] = {
                            "protein_a": protein_a,
                            "protein_b": protein_b
                        }
                        self.measured_animals.add(target_obj["uuid"])
                        logger.logMessage("info", f"Measured protein levels for {target_obj['name']}: A={protein_a}, B={protein_b}")
                    except Exception as e:
                        logger.logMessage("error", f"Failed to parse protein levels: {str(e)}")

class KnowledgeGraphAgent:
    def __init__(self, thread_id=1):
        self.graph = "digraph G {\n"
        self.nodes = set()
        self.edges = set()
        self.step_counter = 0
        self.thread_id = thread_id
        self.last_actions = []
        self.stuck_counter = 0
        self.inventory = set()
        self.has_meter = False
        self.last_location = None
        self.object_uuids = {}
        self.measured_animals = set()
        self.protein_levels = {}
        self.last_movement_attempts = []
        self.visited_locations = set()
        self.stuck_threshold = 3
        self.exploration_timeout = 5
        self.exploration_steps = 0
        self.measurement_attempts = {}
        self.max_measurement_attempts = 3
        self.successful_measurements = set()
        self.hypotheses = set()
        self.measured_statues = set()
        self.outliers = set()
        self.animal_locations = {}
        
        if not os.path.exists("to_save"):
            os.makedirs("to_save")

    def add_node(self, node_name, node_type):
        """Add a node to the graph with appropriate styling"""
        if node_name not in self.nodes:
            if node_type == "object":
                self.graph += f'    "{node_name}" [shape=box];\n'
            elif node_type == "property":
                self.graph += f'    "{node_name}" [shape=ellipse];\n'
            elif node_type == "hypothesis":
                self.graph += f'    "{node_name}" [shape=diamond];\n'
            elif node_type == "measurement":
                self.graph += f'    "{node_name}" [shape=hexagon];\n'
            self.nodes.add(node_name)
            logger.logMessage("info", f"Added {node_type} node: {node_name}")

    def add_edge(self, from_node, to_node, relation):
        """Add an edge to the graph"""
        edge = f'    "{from_node}" -> "{to_node}" [label="{relation}"];\n'
        if edge not in self.edges:
            self.graph += edge
            self.edges.add(edge)
            logger.logMessage("info", f"Added edge: {from_node} -> {to_node} ({relation})")

    def save_graph(self):
        """Save the current state of the graph"""
        graph_str = self.graph + "}\n"
        dot_filename = f"to_save/graph_step_{self.step_counter}.dot"
        with open(dot_filename, "w") as f:
            f.write(graph_str)
        pdf_filename = f"to_save/graph_step_{self.step_counter}.pdf"
        run_dot_graphviz(dot_filename, pdf_filename)
        logger.logMessage("info", f"Saved graph (nodes: {len(self.nodes)}, edges: {len(self.edges)})")

    def analyze_protein_levels(self):
        """Analyze protein levels to identify outliers using z-scores"""
        if len(self.protein_levels) < 2:
            return None

        # Calculate statistics for both proteins
        protein_a_values = [data["protein_a"] for data in self.protein_levels.values()]
        protein_b_values = [data["protein_b"] for data in self.protein_levels.values()]

        try:
            protein_a_mean = statistics.mean(protein_a_values)
            protein_a_stdev = statistics.stdev(protein_a_values) if len(protein_a_values) > 1 else 0
            protein_b_mean = statistics.mean(protein_b_values)
            protein_b_stdev = statistics.stdev(protein_b_values) if len(protein_b_values) > 1 else 0

            logger.logMessage("info", f"Protein A stats - mean: {protein_a_mean:.2f}, stdev: {protein_a_stdev:.2f}")
            logger.logMessage("info", f"Protein B stats - mean: {protein_b_mean:.2f}, stdev: {protein_b_stdev:.2f}")

            # Look for outliers (>2 standard deviations from mean)
            outliers = []
            for animal, data in self.protein_levels.items():
                a_zscore = (data["protein_a"] - protein_a_mean) / protein_a_stdev if protein_a_stdev > 0 else 0
                b_zscore = (data["protein_b"] - protein_b_mean) / protein_b_stdev if protein_b_stdev > 0 else 0
                
                logger.logMessage("info", f"Z-scores for {animal} - Protein A: {a_zscore:.2f}, Protein B: {b_zscore:.2f}")
                
                if abs(a_zscore) > 2 or abs(b_zscore) > 2:
                    outliers.append(animal)
                    self.outliers.add(animal)
                    hypothesis = f"{animal}_is_outlier"
                    if hypothesis not in self.hypotheses:
                        self.hypotheses.add(hypothesis)
                        self.add_node(hypothesis, "hypothesis")
                        self.add_edge(animal, hypothesis, "supports")
                        
                        # Add specific protein level nodes and evidence
                        if abs(a_zscore) > 2:
                            protein_node = f"protein_a_outlier_{data['protein_a']:.2f}"
                            self.add_node(protein_node, "property")
                            self.add_edge(hypothesis, protein_node, "supported_by")
                            logger.logMessage("info", f"Added protein A outlier evidence for {animal}")
                        
                        if abs(b_zscore) > 2:
                            protein_node = f"protein_b_outlier_{data['protein_b']:.2f}"
                            self.add_node(protein_node, "property")
                            self.add_edge(hypothesis, protein_node, "supported_by")
                            logger.logMessage("info", f"Added protein B outlier evidence for {animal}")
                        
                        logger.logMessage("info", f"Generated hypothesis: {animal} is an outlier")

            return outliers
        except Exception as e:
            logger.logMessage("error", f"Error analyzing protein levels: {str(e)}")
            return None

    def get_unmeasured_animal(self, observation):
        """Find an unmeasured animal in the current observation"""
        for obj in observation["ui"]["accessibleEnvironmentObjects"]:
            if (any(animal in obj["name"].lower() for animal in ["prismatic beast", "vortisquid", "animaplant"]) and 
                obj["uuid"] not in self.successful_measurements and
                (obj["uuid"] not in self.measurement_attempts or 
                 self.measurement_attempts[obj["uuid"]] < self.max_measurement_attempts) and
                "statue" not in obj["name"].lower()):
                return obj
        return None

    def get_exploration_action(self, observation):
        """Get an action to explore when stuck"""
        if not self.has_meter:
            for obj in observation["ui"]["accessibleEnvironmentObjects"]:
                if "proteomics meter" in obj["name"].lower():
                    logger.logMessage("info", "Found proteomics meter - attempting pickup")
                    return {"action": "PICKUP", "arg1": obj["uuid"], "arg2": None}
        
        if self.has_meter:
            unmeasured_animal = self.get_unmeasured_animal(observation)
            if unmeasured_animal:
                meter_uuid = next((obj["uuid"] for obj in observation["ui"]["inventoryObjects"] if "proteomics meter" in obj["name"].lower()), None)
                if meter_uuid:
                    logger.logMessage("info", f"Attempting to measure {unmeasured_animal['name']}")
                    return {"action": "USE", "arg1": meter_uuid, "arg2": unmeasured_animal["uuid"]}
        
        # Update animal locations from nearby objects
        for direction, objects in observation["ui"]["nearbyObjects"]["objects"].items():
            for obj in objects:
                if any(animal in obj["name"].lower() for animal in ["prismatic beast", "vortisquid", "animaplant"]):
                    self.animal_locations[obj["uuid"]] = direction
        
        # If we know of unmeasured animals in a specific direction, prefer that direction
        for uuid, direction in self.animal_locations.items():
            if uuid not in self.successful_measurements:
                valid_directions = observation["ui"]["agentLocation"]["directions_you_can_move"]
                if direction in valid_directions:
                    logger.logMessage("info", f"Moving {direction} towards unmeasured animal")
                    return {"action": "MOVE_DIRECTION", "arg1": direction, "arg2": None}
        
        # Otherwise, explore systematically
        valid_directions = observation["ui"]["agentLocation"]["directions_you_can_move"]
        if not valid_directions:
            return None
        
        self.exploration_steps += 1
        
        # Calculate scores for each direction based on exploration history
        direction_scores = {}
        for direction in valid_directions:
            score = 1.0  # Base score
            
            # Penalize recently visited directions
            if direction in self.last_movement_attempts[-3:]:
                score -= 0.5
            
            # Penalize directions that lead to visited locations
            current_loc = (
                observation["ui"]["agentLocation"]["x"],
                observation["ui"]["agentLocation"]["y"]
            )
            
            if direction == "north":
                new_loc = (current_loc[0], current_loc[1] - 1)
            elif direction == "south":
                new_loc = (current_loc[0], current_loc[1] + 1)
            elif direction == "east":
                new_loc = (current_loc[0] + 1, current_loc[1])
            else:  # west
                new_loc = (current_loc[0] - 1, current_loc[1])
                
            if new_loc in self.visited_locations:
                score -= 0.3
                
            direction_scores[direction] = score
        
        # Choose the direction with the highest score
        best_score = max(direction_scores.values())
        best_directions = [d for d, s in direction_scores.items() if s == best_score]
        chosen_direction = random.choice(best_directions)
        
        self.last_movement_attempts.append(chosen_direction)
        if len(self.last_movement_attempts) > 5:
            self.last_movement_attempts.pop(0)
        
        logger.logMessage("info", f"Exploring in direction: {chosen_direction}")
        return {"action": "MOVE_DIRECTION", "arg1": chosen_direction, "arg2": None}

    def think(self, observation):
        """Analyze current graph and decide next action"""
        logger.logMessage("info", f"Thinking at step {self.step_counter}")
        
        # First priority: Get proteomics meter
        if not self.has_meter:
            for obj in observation["ui"]["accessibleEnvironmentObjects"]:
                if "proteomics meter" in obj["name"].lower():
                    logger.logMessage("info", "Found proteomics meter - attempting pickup")
                    return {"action": "PICKUP", "arg1": obj["uuid"], "arg2": None}
        
        # Second priority: Check if we've found an outlier
        if len(self.protein_levels) >= 2:
            outliers = self.analyze_protein_levels()
            if outliers:
                logger.logMessage("info", f"Found outliers: {outliers}")
                # If we've found outliers and measured all accessible animals, we're done
                if not self.get_unmeasured_animal(observation):
                    logger.logMessage("info", "Found outliers and measured all accessible animals")
                    return None
        
        # Third priority: Measure unmeasured animals
        if self.has_meter:
            unmeasured_animal = self.get_unmeasured_animal(observation)
            if unmeasured_animal:
                meter_uuid = next((obj["uuid"] for obj in observation["ui"]["inventoryObjects"] if "proteomics meter" in obj["name"].lower()), None)
                if meter_uuid:
                    logger.logMessage("info", f"Attempting to measure {unmeasured_animal['name']}")
                    return {"action": "USE", "arg1": meter_uuid, "arg2": unmeasured_animal["uuid"]}
        
        # If nothing else to do, explore
        return self.get_exploration_action(observation)

    def update(self, observation, last_action=None):
        """Update knowledge graph based on new observation"""
        self.step_counter += 1
        self.extract_objects_and_properties(observation)
        
        if last_action:
            self.update_protein_levels(observation, last_action)
            
        self.save_graph()

    def extract_objects_and_properties(self, observation):
        """Extract objects and their properties from an observation"""
        logger.logMessage("info", f"Extracting objects and properties from observation at step {self.step_counter}")
        
        # Update inventory and meter status
        self.inventory = set(obj["uuid"] for obj in observation["ui"]["inventoryObjects"])
        self.has_meter = any("proteomics meter" in obj["name"].lower() for obj in observation["ui"]["inventoryObjects"])
        if self.has_meter:
            logger.logMessage("info", "Agent has acquired proteomics meter")
        
        # Update location tracking
        current_location = (
            observation["ui"]["agentLocation"]["x"],
            observation["ui"]["agentLocation"]["y"]
        )
        if current_location == self.last_location:
            self.stuck_counter += 1
        else:
            self.stuck_counter = 0
            self.visited_locations.add(current_location)
        self.last_location = current_location
        
        # Extract objects and their properties
        for obj in observation["ui"]["inventoryObjects"] + observation["ui"]["accessibleEnvironmentObjects"]:
            obj_name = obj["name"].lower()
            obj_uuid = obj["uuid"]
            self.object_uuids[obj_name] = obj_uuid
            
            self.add_node(obj_name, "object")
            
            if obj["description"]:
                desc_node = f"property_{obj['description']}"
                self.add_node(desc_node, "property")
                self.add_edge(obj_name, desc_node, "has_description")

    def update_protein_levels(self, observation, action):
        """Update protein levels based on measurement results"""
        if action["action"] == "USE" and any(obj["uuid"] == action["arg1"] and "proteomics meter" in obj["name"].lower() for obj in observation["ui"]["inventoryObjects"]):
            target_obj = next((obj for obj in observation["ui"]["accessibleEnvironmentObjects"] if obj["uuid"] == action["arg2"]), None)
            if target_obj:
                if "statue" in target_obj["name"].lower():
                    self.measured_statues.add(target_obj["uuid"])
                    return
                
                if target_obj["uuid"] not in self.measurement_attempts:
                    self.measurement_attempts[target_obj["uuid"]] = 0
                self.measurement_attempts[target_obj["uuid"]] += 1
                
                message = observation["ui"]["lastActionMessage"].lower()
                logger.logMessage("info", f"Attempting to parse protein levels from: {message}")
                
                try:
                    if "protein a:" in message and "protein b:" in message:
                        protein_a = float(message.split("protein a:")[1].split()[0])
                        protein_b = float(message.split("protein b:")[1].split()[0])
                        
                        self.protein_levels[target_obj["name"]] = {
                            "protein_a": protein_a,
                            "protein_b": protein_b
                        }
                        self.measured_animals.add(target_obj["uuid"])
                        self.successful_measurements.add(target_obj["uuid"])
                        
                        # Add measurement to knowledge graph
                        measurement_node = f"measurement_{target_obj['name']}_{self.step_counter}"
                        self.add_node(measurement_node, "measurement")
                        self.add_edge(target_obj["name"], measurement_node, "measured_at")
                        
                        protein_a_node = f"protein_a_{protein_a:.2f}"
                        protein_b_node = f"protein_b_{protein_b:.2f}"
                        self.add_node(protein_a_node, "property")
                        self.add_node(protein_b_node, "property")
                        self.add_edge(measurement_node, protein_a_node, "protein_a")
                        self.add_edge(measurement_node, protein_b_node, "protein_b")
                        
                        logger.logMessage("info", f"Successfully recorded protein levels for {target_obj['name']}")
                        
                        # Analyze for outliers
                        outliers = self.analyze_protein_levels()
                        if outliers:
                            logger.logMessage("info", f"Identified outliers: {outliers}")
                        
                        self.exploration_steps = 0
                except Exception as e:
                    logger.logMessage("error", f"Failed to parse protein levels: {str(e)}")

def run_episode(agent, api, seed, difficulty, max_steps, agent_type="knowledge_graph"):
    """Run a single episode"""
    logger.logMessage("info", f"Starting episode with seed {seed}, difficulty {difficulty}, agent type {agent_type}")
    
    success = api.loadScenario("Proteomics", difficulty, seed, 1)
    if not success:
        logger.logMessage("error", "Failed to load scenario")
        return None
    
    observation = api.getAgentObservation(0)
    
    last_action = None
    for step in range(max_steps):
        if agent_type == "knowledge_graph":
            agent.update(observation, last_action)
        else:
            agent.update(observation, last_action)
        
        action = agent.think(observation)
        
        if action is None:
            logger.logMessage("info", "Agent has completed its task or cannot determine next action")
            break
            
        logger.logMessage("info", f"Taking action: {json.dumps(action)}")
        
        result = api.performAgentAction(0, action)
        if not result.get("success", False):
            logger.logMessage("warning", f"Action failed: {json.dumps(result)}")
        
        last_action = action
        
        api.tick()
        observation = api.getAgentObservation(0)
        
        if api.world.taskScorer.tasks[0].completed:
            break
    
    scorecard = api.getTaskScorecard()[0]
    
    result = {
        "completion": int(scorecard["completed"]),
        "success": int(scorecard["completedSuccessfully"]),
        "process_score": scorecard["scoreNormalized"],
        "steps": step + 1,
        "protein_levels": agent.protein_levels
    }
    
    if agent_type == "knowledge_graph":
        result.update({
            "nodes": len(agent.nodes),
            "edges": len(agent.edges),
            "hypotheses": list(agent.hypotheses)
        })
    
    return result

def plot_results(results):
    """Generate plots comparing baseline and experimental conditions"""
    # Separate results by agent type
    kg_results = [r for r in results["episodes"] if r["agent_type"] == "knowledge_graph"]
    baseline_results = [r for r in results["episodes"] if r["agent_type"] == "baseline"]
    
    # Plot process scores
    plt.figure(figsize=(10, 6))
    plt.plot([r["process_score"] for r in kg_results], label="Knowledge Graph Agent")
    plt.plot([r["process_score"] for r in baseline_results], label="Baseline Agent")
    plt.xlabel("Episode")
    plt.ylabel("Process Score")
    plt.title("Process Scores by Agent Type")
    plt.legend()
    plt.savefig("to_save/process_scores.pdf")
    plt.close()
    
    # Plot graph complexity for knowledge graph agent
    plt.figure(figsize=(10, 6))
    plt.plot([r["nodes"] for r in kg_results], label="Nodes")
    plt.plot([r["edges"] for r in kg_results], label="Edges")
    plt.xlabel("Episode")
    plt.ylabel("Count")
    plt.title("Knowledge Graph Complexity")
    plt.legend()
    plt.savefig("to_save/graph_complexity.pdf")
    plt.close()

def analyze_results(results):
    """Perform statistical analysis of results"""
    kg_scores = [r["process_score"] for r in results["episodes"] if r["agent_type"] == "knowledge_graph"]
    baseline_scores = [r["process_score"] for r in results["episodes"] if r["agent_type"] == "baseline"]
    
    difference_scores, mean_baseline, mean_experimental = generate_difference_scores_parallel_arrays(baseline_scores, kg_scores)
    bootstrap_results = bootstrap_resampling(difference_scores, mean_baseline, mean_experimental)
    
    return bootstrap_results

def main():
    results = {
        "pilot_mode": PILOT_MODE,
        "timestamp": datetime.now().isoformat(),
        "episodes": []
    }
    
    for difficulty in DIFFICULTIES:
        for seed in SEEDS:
            # Run knowledge graph agent
            kg_agent = KnowledgeGraphAgent(thread_id=seed)
            kg_api = DiscoveryWorldAPI(threadID=seed)
            kg_result = run_episode(kg_agent, kg_api, seed, difficulty, MAX_STEPS_PER_EPISODE, "knowledge_graph")
            
            if kg_result:
                kg_result.update({
                    "difficulty": difficulty,
                    "seed": seed,
                    "agent_type": "knowledge_graph"
                })
                results["episodes"].append(kg_result)
                logger.logMessage("info", f"Completed knowledge graph agent episode: difficulty={difficulty}, seed={seed}, success={kg_result['success']}")
            
            # Run baseline agent
            baseline_agent = BaselineReActAgent(thread_id=seed)
            baseline_api = DiscoveryWorldAPI(threadID=seed)
            baseline_result = run_episode(baseline_agent, baseline_api, seed, difficulty, MAX_STEPS_PER_EPISODE, "baseline")
            
            if baseline_result:
                baseline_result.update({
                    "difficulty": difficulty,
                    "seed": seed,
                    "agent_type": "baseline"
                })
                results["episodes"].append(baseline_result)
                logger.logMessage("info", f"Completed baseline agent episode: difficulty={difficulty}, seed={seed}, success={baseline_result['success']}")
    
    # Generate plots
    plot_results(results)
    
    # Perform statistical analysis
    stats = analyze_results(results)
    results["statistical_analysis"] = stats
    
    # Save results
    with open("results.json", "w") as f:
        json.dump(results, f, indent=2)

if __name__ == "__main__":
    main()

==> discovery-pdfs-and-code/main-progressivestatecomplexity.py <==
import os
import json
import random
import numpy as np
import matplotlib.pyplot as plt
import textworld_express as twx
from textworld_express import TextWorldExpressEnv

from experiment_common_library import Logger, llm_response, bootstrap_resampling, generate_difference_scores_parallel_arrays

# Global configuration
PILOT_MODE = "PILOT"  # Options: "MINI_PILOT", "PILOT", "FULL_EXPERIMENT"
LLM_MODEL = "gpt-4o-mini"

# Create global logger
logger = Logger()

class StateComplexityLevel:
    BOOLEAN = "boolean"
    NUMERICAL = "numerical"
    RELATIONAL = "relational"
    FULL = "full"

class ExperimentConfig:
    def __init__(self, pilot_mode):
        self.pilot_mode = pilot_mode
        if pilot_mode == "MINI_PILOT":
            self.num_episodes = 2
            self.max_steps = 10
            self.complexity_levels = [StateComplexityLevel.BOOLEAN, StateComplexityLevel.FULL]
            self.train_seeds = [1, 2]
            self.dev_seeds = []
            self.test_seeds = []
        elif pilot_mode == "PILOT":
            self.num_episodes = 25  # Modified from 10 to 25
            self.max_steps = 25
            self.complexity_levels = [StateComplexityLevel.BOOLEAN, StateComplexityLevel.NUMERICAL, 
                                    StateComplexityLevel.RELATIONAL, StateComplexityLevel.FULL]
            self.train_seeds = list(range(1, 14))  # Adjusted for 25 episodes (1-13)
            self.dev_seeds = list(range(1, 14))    # Adjusted for 25 episodes (1-13)
            self.test_seeds = []
        else:  # FULL_EXPERIMENT
            self.num_episodes = 100
            self.max_steps = 50
            self.complexity_levels = [StateComplexityLevel.BOOLEAN, StateComplexityLevel.NUMERICAL, 
                                    StateComplexityLevel.RELATIONAL, StateComplexityLevel.FULL]
            self.train_seeds = list(range(1, 51))
            self.dev_seeds = list(range(1, 26))
            self.test_seeds = list(range(1, 26))

def validate_state(state, complexity_level):
    """Validate that a state contains the expected fields for its complexity level"""
    if state is None:
        logger.logMessage("error", f"State is None in validate_state")
        return False
        
    expected_keys = {
        StateComplexityLevel.BOOLEAN: {'has_cookbook', 'in_kitchen', 'fridge_open', 'stove_on', 'holding_ingredient'},
        StateComplexityLevel.NUMERICAL: {'has_cookbook', 'in_kitchen', 'fridge_open', 'stove_on', 'holding_ingredient',
                                       'inventory_count', 'valid_actions_count'},
        StateComplexityLevel.RELATIONAL: {'has_cookbook', 'in_kitchen', 'fridge_open', 'stove_on', 'holding_ingredient',
                                        'inventory_count', 'valid_actions_count', 'locations'},
        StateComplexityLevel.FULL: {'has_cookbook', 'in_kitchen', 'fridge_open', 'stove_on', 'holding_ingredient',
                                   'inventory_count', 'valid_actions_count', 'locations', 'full_observation', 
                                   'full_inventory', 'full_look'}
    }
    
    if complexity_level not in expected_keys:
        logger.logMessage("error", f"Unknown complexity level: {complexity_level}")
        return False
        
    state_keys = set(state.keys())
    missing_keys = expected_keys[complexity_level] - state_keys
    if missing_keys:
        logger.logMessage("error", f"State missing required keys for {complexity_level}: {missing_keys}")
        return False
        
    return True

def compare_states(predicted_state, actual_state, complexity_level):
    """Compare predicted and actual states, return accuracy metrics"""
    if not validate_state(predicted_state, complexity_level) or not validate_state(actual_state, complexity_level):
        logger.logMessage("error", f"Cannot compare states: invalid state structure for complexity level {complexity_level}")
        return 0.0
        
    # Get the keys to compare based on complexity level
    keys_to_compare = {
        StateComplexityLevel.BOOLEAN: ['has_cookbook', 'in_kitchen', 'fridge_open', 'stove_on', 'holding_ingredient'],
        StateComplexityLevel.NUMERICAL: ['has_cookbook', 'in_kitchen', 'fridge_open', 'stove_on', 'holding_ingredient',
                                       'inventory_count', 'valid_actions_count'],
        StateComplexityLevel.RELATIONAL: ['has_cookbook', 'in_kitchen', 'fridge_open', 'stove_on', 'holding_ingredient',
                                        'inventory_count', 'valid_actions_count', 'locations'],
        StateComplexityLevel.FULL: ['has_cookbook', 'in_kitchen', 'fridge_open', 'stove_on', 'holding_ingredient',
                                   'inventory_count', 'valid_actions_count', 'locations', 'full_observation', 
                                   'full_inventory', 'full_look']
    }[complexity_level]
    
    correct_predictions = 0
    total_comparisons = 0
    
    # Log comparison details
    logger.logMessage("debug", f"Comparing states for complexity level {complexity_level}")
    logger.logMessage("debug", "Predicted state: " + json.dumps(predicted_state, indent=2))
    logger.logMessage("debug", "Actual state: " + json.dumps(actual_state, indent=2))
    
    for key in keys_to_compare:
        if key not in predicted_state or key not in actual_state:
            logger.logMessage("error", f"Missing key {key} in state comparison")
            continue
            
        if isinstance(predicted_state[key], dict) and isinstance(actual_state[key], dict):
            # For dictionaries (like locations), compare each sub-key
            pred_dict = predicted_state[key]
            actual_dict = actual_state[key]
            all_keys = set(pred_dict.keys()) | set(actual_dict.keys())
            for sub_key in all_keys:
                total_comparisons += 1
                if sub_key in pred_dict and sub_key in actual_dict:
                    if pred_dict[sub_key] == actual_dict[sub_key]:
                        correct_predictions += 1
                logger.logMessage("debug", f"Dict comparison - {key}.{sub_key}:")
                logger.logMessage("debug", f"  Predicted: {pred_dict.get(sub_key, 'MISSING')}")
                logger.logMessage("debug", f"  Actual: {actual_dict.get(sub_key, 'MISSING')}")
        else:
            # For simple values, direct comparison
            total_comparisons += 1
            if predicted_state[key] == actual_state[key]:
                correct_predictions += 1
            logger.logMessage("debug", f"Value comparison - {key}:")
            logger.logMessage("debug", f"  Predicted: {predicted_state[key]}")
            logger.logMessage("debug", f"  Actual: {actual_state[key]}")
                
    if total_comparisons == 0:
        logger.logMessage("error", "No valid comparisons made")
        return 0.0
        
    accuracy = correct_predictions / total_comparisons
    logger.logMessage("debug", f"Final accuracy: {accuracy} ({correct_predictions}/{total_comparisons})")
    return accuracy

def extract_state_representation(env, obs, infos, complexity_level):
    """Extract state representation at different complexity levels"""
    state = {}
    
    try:
        # Get valid actions to help understand state
        valid_actions = infos['validActions']
        
        if complexity_level == StateComplexityLevel.BOOLEAN:
            # Extract boolean states from observation text
            state['has_cookbook'] = 'cookbook' in infos['inventory'].lower()
            state['in_kitchen'] = 'kitchen' in infos['look'].lower()
            state['fridge_open'] = 'fridge that is open' in infos['look'].lower() or 'open fridge' in infos['look'].lower()
            state['stove_on'] = 'stove that is turned on' in infos['look'].lower()
            state['holding_ingredient'] = any(word in infos['inventory'].lower() for word in ['flour', 'sugar', 'egg', 'milk', 'potato', 'pepper', 'apple'])
            
        elif complexity_level == StateComplexityLevel.NUMERICAL:
            # Include boolean states plus numerical properties
            state.update(extract_state_representation(env, obs, infos, StateComplexityLevel.BOOLEAN))
            # Add numerical properties
            state['inventory_count'] = len([line for line in infos['inventory'].split('\n') if line.strip() and 'empty' not in line.lower()])
            state['valid_actions_count'] = len(valid_actions)
            
        elif complexity_level == StateComplexityLevel.RELATIONAL:
            # Include numerical states plus relationships
            state.update(extract_state_representation(env, obs, infos, StateComplexityLevel.NUMERICAL))
            # Add relationships
            state['locations'] = {}
            for action in valid_actions:
                if 'take' in action:
                    item = action.replace('take ', '')
                    state['locations'][item] = 'reachable'
                elif 'put' in action:
                    item = action.split(' in ')[0].replace('put ', '')
                    container = action.split(' in ')[1]
                    state['locations'][item] = f'can_put_in_{container}'
                    
        else:  # FULL
            # Include everything from relational plus full state
            state.update(extract_state_representation(env, obs, infos, StateComplexityLevel.RELATIONAL))
            # Add full observation and inventory
            state['full_observation'] = obs
            state['full_inventory'] = infos['inventory']
            state['full_look'] = infos['look']
            
        # Validate the extracted state
        if not validate_state(state, complexity_level):
            logger.logMessage("error", f"Invalid state extracted for {complexity_level}")
            return None
            
    except Exception as e:
        logger.logMessage("error", f"Error extracting state representation: {str(e)}")
        return None
        
    return state

def format_state_for_llm(state, complexity_level):
    """Format state dictionary into a string for LLM prompt"""
    return json.dumps(state, indent=2)

def generate_llm_prompt(current_state, action, complexity_level):
    """Generate prompt for LLM to predict next state"""
    prompt = "You are a world-class simulator for a cooking game environment. Given the current state and action, predict the next state.\n\n"
    prompt += "Current State:\n"
    prompt += "```\n"
    prompt += format_state_for_llm(current_state, complexity_level)
    prompt += "\n```\n\n"
    prompt += "Action taken: " + action + "\n\n"
    prompt += "IMPORTANT: You must respond with ONLY a valid JSON object between triple backticks (```). The JSON object must have the exact same structure as the input state, with no additional or missing fields.\n"
    prompt += "Example format of your response:\n"
    prompt += "```\n"
    prompt += format_state_for_llm(current_state, complexity_level)  # Show the exact structure expected
    prompt += "\n```\n"
    prompt += "Your response must be a single JSON object between triple backticks, with no additional text or explanation.\n"
    return prompt

def run_episode(env, config, complexity_level, seed):
    """Run a single episode with specified complexity level"""
    logger.logMessage("info", f"Starting episode with seed {seed} at complexity level {complexity_level}")
    
    # Initialize episode
    obs, infos = env.reset(gameFold="train", generateGoldPath=False, seed=seed)
    
    episode_accuracies = []
    
    for step in range(config.max_steps):
        # Get current state
        current_state = extract_state_representation(env, obs, infos, complexity_level)
        if current_state is None:
            logger.logMessage("error", f"Failed to extract current state at step {step}")
            continue
            
        # Select random action
        valid_actions = infos['validActions']
        if not valid_actions:
            logger.logMessage("warning", f"No valid actions available at step {step}")
            break
        action = random.choice(valid_actions)
        
        # Take action and get next state
        next_obs, _, _, next_infos = env.step(action)
        actual_next_state = extract_state_representation(env, next_obs, next_infos, complexity_level)
        if actual_next_state is None:
            logger.logMessage("error", f"Failed to extract next state at step {step}")
            continue
        
        # Get LLM prediction
        prompt = generate_llm_prompt(current_state, action, complexity_level)
        success, llm_response_text = llm_response(prompt, LLM_MODEL, temperature=0, max_tokens=1000)
        
        if not success:
            logger.logMessage("error", f"LLM call failed: {llm_response_text}")
            continue
            
        # Log the full LLM response for debugging
        logger.logMessage("debug", f"LLM Response for step {step}:\n{llm_response_text}")
            
        # Extract prediction from LLM response
        try:
            # Find the JSON response between ```
            response_lines = llm_response_text.split('\n')
            json_lines = []
            in_json = False
            for line in response_lines:
                if line.strip() == '```':
                    in_json = not in_json
                    continue
                if in_json:
                    json_lines.append(line)
            
            if not json_lines:
                logger.logMessage("error", "No JSON found in LLM response")
                continue
                
            json_str = '\n'.join(json_lines)
            logger.logMessage("debug", f"Extracted JSON:\n{json_str}")
            
            predicted_next_state = json.loads(json_str)
                
        except json.JSONDecodeError as e:
            logger.logMessage("error", f"Failed to parse LLM response as JSON: {str(e)}")
            continue
            
        # Compare prediction to actual
        accuracy = compare_states(predicted_next_state, actual_next_state, complexity_level)
        episode_accuracies.append(accuracy)
            
        # Log detailed comparison
        logger.logMessage("debug", f"Step {step} comparison:")
        logger.logMessage("debug", f"Action: {action}")
        logger.logMessage("debug", f"Predicted state: {json.dumps(predicted_next_state, indent=2)}")
        logger.logMessage("debug", f"Actual state: {json.dumps(actual_next_state, indent=2)}")
        logger.logMessage("debug", f"Accuracy: {accuracy}")
        
        # Update for next step
        obs, infos = next_obs, next_infos
        
    return episode_accuracies

def run_experiment(config):
    """Run the full experiment"""
    logger.logMessage("info", f"Starting experiment in {config.pilot_mode} mode")
    
    # Initialize environment
    env = TextWorldExpressEnv(envStepLimit=config.max_steps)
    env.load(gameName="cookingworld", gameParams="")
    
    # Store results for each complexity level
    results = {level: [] for level in config.complexity_levels}
    
    # Run episodes for each complexity level
    for complexity_level in config.complexity_levels:
        logger.logMessage("info", f"Testing complexity level: {complexity_level}")
        
        for seed in config.train_seeds:
            episode_accuracies = run_episode(env, config, complexity_level, seed)
            if episode_accuracies:  # Only add if we got valid accuracies
                results[complexity_level].extend(episode_accuracies)
            
    return results

def analyze_results(results, config):
    """Analyze experimental results"""
    logger.logMessage("info", "Analyzing results")
    
    analysis = {
        "pilot_mode": config.pilot_mode,
        "complexity_levels": config.complexity_levels,
        "mean_accuracies": {},
        "statistical_tests": [],
        "raw_accuracies": results
    }
    
    # Calculate mean accuracies
    for level in results:
        if results[level]:
            mean_accuracy = np.mean(results[level])
            analysis["mean_accuracies"][level] = mean_accuracy
            logger.logMessage("info", f"Mean accuracy for {level}: {mean_accuracy}")
            
    # Perform statistical comparisons between levels
    if len(config.complexity_levels) > 1:
        for i, level1 in enumerate(config.complexity_levels[:-1]):
            for level2 in config.complexity_levels[i+1:]:
                if results[level1] and results[level2]:  # Only compare if both have data
                    # Log the data being compared
                    logger.logMessage("debug", f"Comparing {level1} vs {level2}:")
                    logger.logMessage("debug", f"  {level1} scores: {results[level1]}")
                    logger.logMessage("debug", f"  {level2} scores: {results[level2]}")
                    
                    # Ensure arrays are equal length for comparison
                    min_len = min(len(results[level1]), len(results[level2]))
                    scores1 = results[level1][:min_len]
                    scores2 = results[level2][:min_len]
                    
                    # Note: We treat the more complex state as experimental and simpler state as baseline
                    difference_scores, mean1, mean2 = generate_difference_scores_parallel_arrays(
                        scores1, scores2  # simpler state is baseline
                    )
                    stats = bootstrap_resampling(difference_scores, mean1, mean2)
                    analysis["statistical_tests"].append({
                        "level1": level1,
                        "level2": level2,
                        "stats": stats
                    })
                    logger.logMessage("info", f"Statistical comparison {level1} vs {level2}:\n{json.dumps(stats, indent=2)}")
    
    return analysis

def generate_plots(analysis):
    """Generate visualization plots"""
    logger.logMessage("info", "Generating plots")
    
    # Only create plots if we have data
    if not analysis["mean_accuracies"]:
        logger.logMessage("warning", "No data available for plotting")
        return
    
    # Create accuracy by complexity plot
    plt.figure(figsize=(10, 6))
    levels = list(analysis["mean_accuracies"].keys())
    accuracies = [analysis["mean_accuracies"][level] for level in levels]
    
    plt.plot(range(len(levels)), accuracies, 'bo-')
    plt.xticks(range(len(levels)), levels, rotation=45)
    plt.ylabel('Mean Accuracy')
    plt.xlabel('Complexity Level')
    plt.title('Accuracy by State Complexity Level')
    plt.tight_layout()
    
    # Save plot
    if not os.path.exists('to_save'):
        os.makedirs('to_save')
    plt.savefig('to_save/accuracy_by_complexity.pdf')
    plt.close()

def save_results(analysis):
    """Save results to JSON file"""
    try:
        with open('results.json', 'w') as f:
            json.dump(analysis, f, indent=4)
        logger.logMessage("info", "Results saved successfully to results.json")
    except Exception as e:
        logger.logMessage("error", f"Error saving results to file: {str(e)}")

def main():
    # Initialize configuration based on pilot mode
    config = ExperimentConfig(PILOT_MODE)
    
    # Run experiment
    results = run_experiment(config)
    
    # Analyze results
    analysis = analyze_results(results, config)
    
    # Generate plots
    generate_plots(analysis)
    
    # Save results
    save_results(analysis)
    
    logger.logMessage("info", "Experiment completed successfully")

if __name__ == "__main__":
    main()

==> discovery-pdfs-and-code/main-resistorsubstitutionadvisor.py <==
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
import seaborn as sns
import json
import time
import os
from typing import List, Dict, Tuple
import math
from itertools import combinations_with_replacement
from experiment_common_library import Logger, llm_response

# Global configuration
PILOT_MODE = 'PILOT'  # Changed to PILOT mode
logger = Logger()

# Create to_save directory if it doesn't exist
os.makedirs('to_save', exist_ok=True)

class ResistorSeries:
    def __init__(self):
        # E12 series base values
        self.E12 = [10, 12, 15, 18, 22, 27, 33, 39, 47, 56, 68, 82]
        # E24 series adds intermediate values
        self.E24 = [10, 11, 12, 13, 15, 16, 18, 20, 22, 24, 27, 30, 33, 36, 39, 43, 47, 51, 56, 62, 68, 75, 82, 91]
        
        # Generate full series with multipliers
        self.full_E12 = self._generate_full_series(self.E12)
        self.full_E24 = self._generate_full_series(self.E24)
        
    def _generate_full_series(self, base_values: List[int]) -> List[float]:
        full_series = []
        for n in range(6):  # 10^0 to 10^5
            multiplier = 10 ** n
            full_series.extend([x * multiplier for x in base_values])
        return sorted(full_series)

def calculate_parallel_resistance(r1: float, r2: float) -> float:
    return (r1 * r2) / (r1 + r2)

def calculate_series_resistance(r1: float, r2: float) -> float:
    return r1 + r2

def calculate_total_resistance(components: List[float], connections: List[str]) -> float:
    if len(components) == 1:
        return components[0]
    
    current_value = components[0]
    for i in range(1, len(components)):
        if connections[i-1] == 'series':
            current_value = calculate_series_resistance(current_value, components[i])
        else:  # parallel
            current_value = calculate_parallel_resistance(current_value, components[i])
    return current_value

def calculate_percent_error(target: float, actual: float) -> float:
    return abs((actual - target) / target) * 100

class BaselineSimple:
    def __init__(self, available_values: List[float]):
        self.available_values = available_values
    
    def find_closest_single(self, target: float) -> Dict:
        closest = min(self.available_values, key=lambda x: abs(x - target))
        return {
            'components': [closest],
            'connections': [],
            'actual_resistance': closest
        }
    
    def find_closest_series(self, target: float) -> Dict:
        best_error = float('inf')
        best_result = None
        
        for r1 in self.available_values:
            for r2 in self.available_values:
                total = r1 + r2
                error = abs(total - target)
                if error < best_error:
                    best_error = error
                    best_result = {
                        'components': [r1, r2],
                        'connections': ['series'],
                        'actual_resistance': total
                    }
        
        # Compare with single resistor solution
        single = self.find_closest_single(target)
        if abs(single['actual_resistance'] - target) < best_error:
            return single
            
        return best_result

class BaselineMathematical:
    def __init__(self, available_values: List[float], max_components: int):
        self.available_values = available_values
        self.max_components = max_components
    
    def find_optimal_combination(self, target: float) -> Dict:
        best_error = float('inf')
        best_result = None
        
        # Try different numbers of components
        for n in range(1, self.max_components + 1):
            # Get all possible combinations of n resistors
            for combo in combinations_with_replacement(self.available_values, n):
                # Try different connection patterns
                connection_patterns = self._generate_connection_patterns(n)
                for pattern in connection_patterns:
                    total = calculate_total_resistance(list(combo), pattern)
                    error = abs(total - target)
                    
                    if error < best_error:
                        best_error = error
                        best_result = {
                            'components': list(combo),
                            'connections': pattern,
                            'actual_resistance': total
                        }
        
        return best_result
    
    def _generate_connection_patterns(self, n: int) -> List[List[str]]:
        if n <= 1:
            return [[]]
        patterns = []
        for i in range(2 ** (n-1)):
            pattern = []
            for j in range(n-1):
                if (i >> j) & 1:
                    pattern.append('parallel')
                else:
                    pattern.append('series')
            patterns.append(pattern)
        return patterns

class LLMAdvisor:
    def __init__(self, available_values: List[float], max_components: int):
        self.available_values = available_values
        self.max_components = max_components
    
    def get_suggestion(self, target: float) -> Dict:
        # Enhanced prompt with better guidance about magnitude and parallel combinations
        prompt = f"Given a target resistance of {target} ohms, suggest combinations of up to {self.max_components} standard resistors from the following series ({[float(x) for x in self.available_values]}) connected in series and/or parallel to approximate this value.\n\n"
        prompt += "IMPORTANT GUIDELINES:\n"
        prompt += f"1. Choose resistors with values close to the target order of magnitude:\n"
        prompt += f"   - For target {target} ohms, focus on values between {target/10} and {target*10} ohms\n"
        prompt += "   - AVOID using unnecessarily large resistors\n\n"
        prompt += "2. Connection types and formulas:\n"
        prompt += "   - Series: Total = R1 + R2\n"
        prompt += "   - Parallel: Total = 1 / (1/R1 + 1/R2)\n"
        prompt += "   Note: Parallel combinations always result in a total less than the smallest component\n\n"
        prompt += "3. Examples for different magnitudes:\n"
        prompt += '   Target = 150 ohms:\n'
        prompt += '   {"components": [100, 47], "connections": ["series"]}  # 147 ohms\n'
        prompt += '   {"components": [220, 470], "connections": ["parallel"]}  # 151 ohms\n\n'
        prompt += '   Target = 1000 ohms:\n'
        prompt += '   {"components": [680, 330], "connections": ["series"]}  # 1010 ohms\n\n'
        prompt += "Your response must be a valid JSON object with exactly this format:\n"
        prompt += "{\n"
        prompt += '    "components": [value1, value2],  # List of resistance values\n'
        prompt += '    "connections": ["series"]        # List of connection types between adjacent components\n'
        prompt += "}\n\n"
        prompt += "Place your JSON response between triple backticks (```). Do not include any other text."

        logger.logMessage("info", f"Sending prompt to LLM for target resistance: {target} ohms")
        logger.logMessage("debug", f"Full prompt: {prompt}")
        
        success, response = llm_response(prompt, "gpt-4o-mini", temperature=0, max_tokens=200)
        
        if not success:
            logger.logMessage("error", f"LLM call failed: {response}")
            return None
            
        logger.logMessage("debug", f"Raw LLM response: {response}")
        
        try:
            # Extract JSON from response using codeblocks
            from experiment_common_library import find_codeblocks
            codeblocks = find_codeblocks(response)
            
            if not codeblocks:
                logger.logMessage("error", "No codeblocks found in LLM response")
                return None
                
            # Join the lines and remove any comments
            json_str = '\n'.join(codeblocks[0])
            json_str = '\n'.join([line.split('#')[0].strip() for line in json_str.split('\n')])
            
            # Validate JSON structure
            suggestion = json.loads(json_str)
            logger.logMessage("debug", f"Parsed suggestion: {suggestion}")
            
            # Validate the suggestion structure
            if not isinstance(suggestion, dict):
                logger.logMessage("error", "LLM response is not a dictionary")
                return None
                
            if 'components' not in suggestion or 'connections' not in suggestion:
                logger.logMessage("error", "Missing required keys in LLM response")
                return None
                
            if not isinstance(suggestion['components'], list) or not isinstance(suggestion['connections'], list):
                logger.logMessage("error", "Components or connections is not a list")
                return None
                
            if len(suggestion['components']) > 1 and len(suggestion['connections']) != len(suggestion['components']) - 1:
                logger.logMessage("error", "Invalid number of connections for components")
                return None
                
            # Calculate actual resistance
            actual_resistance = calculate_total_resistance(
                suggestion['components'],
                suggestion['connections']
            )
            
            suggestion['actual_resistance'] = actual_resistance
            return suggestion
            
        except Exception as e:
            logger.logMessage("error", f"Error processing LLM response: {str(e)}")
            return None

def plot_results(df: pd.DataFrame, pilot_mode: str):
    plt.style.use('seaborn-v0_8')
    
    # Error distribution by method
    plt.figure(figsize=(10, 6))
    for method in df['method'].unique():
        method_data = df[df['method'] == method]['percent_error']
        # Filter out infinite values
        method_data = method_data[~np.isinf(method_data)]
        if len(method_data) > 0:  # Only plot if we have valid data
            sns.histplot(data=method_data, bins=30, alpha=0.5, label=method)
    plt.xlabel('Percent Error')
    plt.ylabel('Count')
    plt.title('Error Distribution by Method')
    plt.legend()
    plt.savefig('to_save/error_distribution.pdf')
    plt.close()
    
    # Success rate vs tolerance level
    tolerances = [1, 5, 10]
    success_rates = []
    for method in df['method'].unique():
        rates = []
        method_data = df[df['method'] == method]
        for tol in tolerances:
            col = f'within_{tol}_percent'
            if col in method_data.columns:
                rate = (method_data[col].mean() * 100)
                rates.append(float(rate))
        if len(rates) == len(tolerances):  # Only add if we have all tolerance levels
            success_rates.append({'method': method, 'rates': rates})
    
    if success_rates:  # Only plot if we have valid data
        plt.figure(figsize=(10, 6))
        for data in success_rates:
            plt.plot(tolerances, data['rates'], marker='o', label=data['method'])
        plt.xlabel('Tolerance (%)')
        plt.ylabel('Success Rate (%)')
        plt.title('Success Rate vs Tolerance Level')
        plt.legend()
        plt.savefig('to_save/success_rates.pdf')
        plt.close()

def perform_statistical_analysis(df: pd.DataFrame):
    try:
        from experiment_common_library import generate_difference_scores_dict, bootstrap_resampling
        
        # Prepare data for bootstrap analysis
        methods = sorted(df['method'].unique())
        baseline_method = 'Simple'
        
        logger.logMessage("info", f"Performing statistical analysis comparing methods: {methods}")
        
        for experimental_method in methods:
            if experimental_method == baseline_method:
                continue
                
            # Prepare data
            comparison_data = []
            for target in df['target_value'].unique():
                baseline_data = df[(df['method'] == baseline_method) & 
                                 (df['target_value'] == target)]['percent_error']
                exp_data = df[(df['method'] == experimental_method) & 
                             (df['target_value'] == target)]['percent_error']
                
                if len(baseline_data) > 0 and len(exp_data) > 0:
                    baseline_error = float(baseline_data.iloc[0])
                    exp_error = float(exp_data.iloc[0])
                    
                    # Skip infinite values
                    if not np.isinf(baseline_error) and not np.isinf(exp_error):
                        comparison_data.append({
                            'baseline_score': -baseline_error,  # Negative because lower error is better
                            'experimental_score': -exp_error
                        })
            
            if len(comparison_data) > 0:
                logger.logMessage("info", f"Comparing {experimental_method} vs {baseline_method} with {len(comparison_data)} valid comparison points")
                
                # Perform bootstrap analysis
                difference_scores, mean_baseline, mean_experimental = generate_difference_scores_dict(
                    comparison_data, 'baseline_score', 'experimental_score'
                )
                
                results = bootstrap_resampling(difference_scores, mean_baseline, mean_experimental)
                
                logger.logMessage("info", f"Bootstrap analysis results for {experimental_method} vs {baseline_method}:")
                logger.logMessage("info", json.dumps(results, indent=2))
                
                # Log interpretation
                p_value = results.get('p_value', 1.0)
                if p_value < 0.05:
                    logger.logMessage("info", f"{experimental_method} is significantly different from {baseline_method} (p < 0.05)")
                else:
                    logger.logMessage("info", f"No significant difference between {experimental_method} and {baseline_method} (p >= 0.05)")
            else:
                logger.logMessage("warning", f"No valid comparison data for {experimental_method} vs {baseline_method}")
    
    except Exception as e:
        logger.logMessage("error", f"Error in statistical analysis: {str(e)}")

def run_experiment(pilot_mode: str):
    # Initialize components
    resistor_series = ResistorSeries()
    
    # Configure experiment based on pilot mode
    if pilot_mode == 'MINI_PILOT':
        num_values = 5
        max_resistors = 2
        available_values = resistor_series.full_E12
        runs_per_value = 1
    elif pilot_mode == 'PILOT':
        num_values = 50  # Changed from 20 to 50 for follow-on experiment
        max_resistors = 3
        available_values = resistor_series.full_E24
        runs_per_value = 3
    else:  # FULL_EXPERIMENT
        num_values = 100
        max_resistors = 3
        available_values = resistor_series.full_E24
        runs_per_value = 5
    
    logger.logMessage("info", f"Starting experiment in {pilot_mode} mode with {num_values} values, {max_resistors} max resistors, and {runs_per_value} runs per value")
    
    # Initialize methods
    llm_advisor = LLMAdvisor(available_values, max_resistors)
    baseline_simple = BaselineSimple(available_values)
    baseline_math = BaselineMathematical(available_values, max_resistors)
    
    # Generate random target values
    np.random.seed(42)  # For reproducibility
    exp_range = np.log10(np.array([10, 1e6]))  # 10Ω to 1MΩ
    target_values = np.power(10, np.random.uniform(exp_range[0], exp_range[1], num_values))
    
    # Initialize results DataFrame
    results = []
    
    # Run experiment
    for target in target_values:
        logger.logMessage("info", f"Processing target value: {target} ohms")
        
        for run in range(runs_per_value):
            logger.logMessage("info", f"Run {run + 1}/{runs_per_value}")
            
            # Test each method
            for method_name, method in [
                ("LLM", llm_advisor),
                ("Simple", baseline_simple),
                ("Mathematical", baseline_math)
            ]:
                start_time = time.time()
                
                try:
                    if method_name == "Simple":
                        suggestion = method.find_closest_series(target)
                    elif method_name == "Mathematical":
                        suggestion = method.find_optimal_combination(target)
                    else:  # LLM
                        suggestion = method.get_suggestion(target)
                    
                    if suggestion is None:
                        logger.logMessage("error", f"Method {method_name} failed for target {target} ohms")
                        # Record failure result
                        result = {
                            'target_value': float(target),
                            'method': method_name,
                            'suggested_components': [],
                            'connection_type': [],
                            'actual_resistance': 0.0,
                            'percent_error': float('inf'),
                            'within_1_percent': False,
                            'within_5_percent': False,
                            'within_10_percent': False,
                            'num_components': 0,
                            'computation_time': float(time.time() - start_time)
                        }
                    else:
                        computation_time = time.time() - start_time
                        
                        # Calculate metrics
                        percent_error = calculate_percent_error(target, suggestion['actual_resistance'])
                        
                        # Record results with explicit type conversion
                        result = {
                            'target_value': float(target),
                            'method': method_name,
                            'suggested_components': suggestion['components'],
                            'connection_type': suggestion['connections'],
                            'actual_resistance': float(suggestion['actual_resistance']),
                            'percent_error': float(percent_error),
                            'within_1_percent': bool(percent_error <= 1),
                            'within_5_percent': bool(percent_error <= 5),
                            'within_10_percent': bool(percent_error <= 10),
                            'num_components': int(len(suggestion['components'])),
                            'computation_time': float(computation_time)
                        }
                    
                    results.append(result)
                    logger.logMessage("debug", f"Result for {method_name}: {json.dumps(result)}")
                    
                except Exception as e:
                    logger.logMessage("error", f"Error running {method_name}: {str(e)}")
                    continue
    
    # Convert results to DataFrame
    df = pd.DataFrame(results)
    
    # Save results
    with open('results.json', 'w') as f:
        json.dump(results, f, indent=2)
    
    # Generate plots
    plot_results(df, pilot_mode)
    
    # Perform statistical analysis
    perform_statistical_analysis(df)
    
    # Log summary statistics
    for method in df['method'].unique():
        method_data = df[df['method'] == method]
        logger.logMessage("info", f"\nSummary for {method}:")
        logger.logMessage("info", f"Mean percent error: {method_data['percent_error'].mean():.2f}%")
        logger.logMessage("info", f"Median percent error: {method_data['percent_error'].median():.2f}%")
        logger.logMessage("info", f"Success rates:")
        logger.logMessage("info", f"  Within 1%: {(method_data['within_1_percent'].mean() * 100):.1f}%")
        logger.logMessage("info", f"  Within 5%: {(method_data['within_5_percent'].mean() * 100):.1f}%")
        logger.logMessage("info", f"  Within 10%: {(method_data['within_10_percent'].mean() * 100):.1f}%")
        logger.logMessage("info", f"Mean computation time: {method_data['computation_time'].mean():.3f} seconds")

def main():
    logger.logMessage("info", f"Starting experiment in {PILOT_MODE} mode")
    run_experiment(PILOT_MODE)
    logger.logMessage("info", "Experiment completed")

if __name__ == "__main__":
    main()

==> discovery-pdfs-and-code/main-simplegraphalignment.py <==
import os
import json
import random
import networkx as nx
from collections import defaultdict
import matplotlib.pyplot as plt
import numpy as np
import textworld_express as twx
from textworld_express import TextWorldExpressEnv

from experiment_common_library import Logger, generate_difference_scores_dict, generate_difference_scores_parallel_arrays, bootstrap_resampling, run_dot_graphviz

# Create global logger
logger = Logger()

# Set the pilot mode
PILOT_MODE = "PILOT"  # Moving to PILOT mode after successful MINI_PILOT

def get_experiment_config():
    if PILOT_MODE == "MINI_PILOT":
        return {
            "num_games": 2,
            "episodes_per_game": 3,
            "max_steps": 10,
            "num_test_pairs": 10,
            "seeds": [1, 2],
            "fold": "dev"
        }
    elif PILOT_MODE == "PILOT":
        return {
            "num_games": 15,  # Modified from 3 to 15 as per follow-on instructions
            "episodes_per_game": 10,
            "max_steps": 25,
            "num_test_pairs": 30,
            "seeds": list(range(1, 16)),  # Extended seeds list to accommodate 15 games
            "fold": "dev"
        }
    else:  # FULL_EXPERIMENT
        return {
            "num_games": 5,
            "episodes_per_game": 20,
            "max_steps": 50,
            "num_test_pairs": 100,
            "seeds": [1, 2, 3, 4, 5],
            "fold": "test"
        }

def save_graph_as_dot(G, filename):
    """Save graph in DOT format and return the DOT string"""
    try:
        # Create DOT representation
        dot_str = ['digraph G {']
        
        # Add nodes
        for node in G.nodes():
            node_type = G.nodes[node].get('type', 'object')
            dot_str.append(f'    "{node}" [label="{node}",shape=box,style=filled,fillcolor=lightblue];')
            
        # Add edges
        for u, v, data in G.edges(data=True):
            edge_label = data.get('relation', data.get('action', ''))
            dot_str.append(f'    "{u}" -> "{v}" [label="{edge_label}"];')
            
        dot_str.append('}')
        dot_content = '\n'.join(dot_str)
        
        # Save to file
        with open(filename, 'w') as f:
            f.write(dot_content)
            
        # Generate PDF visualization
        pdf_filename = filename.replace('.dot', '.pdf')
        run_dot_graphviz(filename, pdf_filename)
        
        return dot_content
    except Exception as e:
        logger.logMessage("error", f"Error saving graph as DOT: {str(e)}")
        return None

def extract_objects_from_text(text):
    """Extract objects and their relationships from text with improved object detection"""
    if not text:
        logger.logMessage("warning", "Empty text received for object extraction")
        return set(), []
        
    logger.logMessage("debug", f"Extracting objects from text: {text[:100]}...")
    
    objects = set()
    relationships = []
    
    # Common objects in cooking environment
    common_objects = ['kitchen', 'fridge', 'oven', 'stove', 'counter', 'cookbook', 
                     'knife', 'apple', 'carrot', 'water', 'cheese', 'cupboard',
                     'drawer', 'chair', 'table', 'shelf', 'dishwasher', 'pantry',
                     'backyard', 'trash']
    
    # Extract objects and relationships
    words = text.lower().split()
    for i, word in enumerate(words):
        # Check for compound objects
        if i < len(words)-1:
            compound = word + " " + words[i+1]
            if compound in common_objects:
                objects.add(compound)
                logger.logMessage("debug", f"Found compound object: {compound}")
                continue
                
        if word in common_objects:
            objects.add(word)
            logger.logMessage("debug", f"Found object: {word}")
            # Look for spatial relationships
            if i > 0 and words[i-1] in ['on', 'in', 'at', 'near', 'beside']:
                if i > 1 and words[i-2] in common_objects:
                    relationships.append((words[i-2], word, words[i-1]))
                    logger.logMessage("debug", f"Found relationship: {words[i-2]} {words[i-1]} {word}")
                    
    return objects, relationships

def create_graph_from_state(obs_text, valid_actions):
    """Convert game state to a graph representation with improved object and relationship extraction"""
    if not obs_text:
        logger.logMessage("warning", "Empty observation text received")
        return nx.DiGraph()
        
    logger.logMessage("debug", f"Creating graph from observation: {obs_text[:100]}...")
    
    G = nx.DiGraph()
    
    try:
        # Extract objects and relationships from text
        objects, relationships = extract_objects_from_text(obs_text)
        
        # Add nodes for objects
        for obj in objects:
            G.add_node(obj, type='location' if obj in ['kitchen', 'pantry', 'backyard'] else 'object')
            logger.logMessage("debug", f"Added node: {obj}")
        
        # Add relationships from text
        for src, dst, rel in relationships:
            if src in objects and dst in objects:
                G.add_edge(src, dst, relation=rel)
                logger.logMessage("debug", f"Added relationship edge: {src} -{rel}-> {dst}")
        
        # Add edges based on valid actions
        if valid_actions:
            for action in valid_actions:
                action = action.lower()
                action_parts = action.split()
                
                if len(action_parts) < 2:
                    continue
                    
                action_type = action_parts[0]
                if action_type in ['take', 'drop', 'open', 'close', 'examine', 'put']:
                    obj = action_parts[-1]
                    if obj in objects:
                        G.add_edge('player', obj, action=action_type)
                        logger.logMessage("debug", f"Added action edge: player -{action_type}-> {obj}")
                    
    except Exception as e:
        logger.logMessage("error", f"Error creating graph: {str(e)}")
        
    return G

def compute_similarity_metrics(text, graph):
    """Compute different similarity metrics between text and graph"""
    if not text or not isinstance(graph, nx.DiGraph):
        logger.logMessage("warning", "Invalid input for similarity computation")
        return {'word_overlap': 0.0, 'jaccard': 0.0, 'custom': 0.0}
        
    logger.logMessage("debug", f"Computing similarity metrics for text: {text[:100]}...")
    
    try:
        # Convert text to lowercase set of words
        text_words = set(text.lower().split())
        logger.logMessage("debug", f"Text words: {text_words}")
        
        # Get graph nodes and their attributes
        graph_nodes = set(str(node).lower() for node in graph.nodes())
        logger.logMessage("debug", f"Graph nodes: {graph_nodes}")
        
        # Get graph edges and their attributes
        edge_info = set()
        spatial_relations = set()
        action_relations = set()
        for _, _, data in graph.edges(data=True):
            if 'action' in data:
                action_relations.add(data['action'])
                edge_info.add(data['action'])
            if 'relation' in data:
                spatial_relations.add(data['relation'])
                edge_info.add(data['relation'])
        
        # Word overlap ratio
        overlap = len(text_words.intersection(graph_nodes))
        word_overlap = overlap / max(len(text_words), len(graph_nodes)) if max(len(text_words), len(graph_nodes)) > 0 else 0
        logger.logMessage("debug", f"Word overlap score: {word_overlap}")
        
        # Jaccard similarity
        jaccard = len(text_words.intersection(graph_nodes)) / len(text_words.union(graph_nodes)) if len(text_words.union(graph_nodes)) > 0 else 0
        logger.logMessage("debug", f"Jaccard similarity score: {jaccard}")
        
        # Custom similarity
        text_relevant_elements = set()
        for word in text_words:
            if word in graph_nodes:
                text_relevant_elements.add(word)
            if word in spatial_relations:
                text_relevant_elements.add(word)
            if word in action_relations:
                text_relevant_elements.add(word)
                
        # Weight different components
        node_weight = 0.5
        relation_weight = 0.3
        action_weight = 0.2
        
        node_sim = len(text_words.intersection(graph_nodes)) / len(graph_nodes) if len(graph_nodes) > 0 else 0
        relation_sim = len(text_words.intersection(spatial_relations)) / len(spatial_relations) if len(spatial_relations) > 0 else 0
        action_sim = len(text_words.intersection(action_relations)) / len(action_relations) if len(action_relations) > 0 else 0
        
        custom_sim = (node_weight * node_sim + 
                     relation_weight * relation_sim + 
                     action_weight * action_sim)
                     
        logger.logMessage("debug", f"Custom similarity components - Nodes: {node_sim}, Relations: {relation_sim}, Actions: {action_sim}")
        logger.logMessage("debug", f"Final custom similarity score: {custom_sim}")
        
        return {
            'word_overlap': word_overlap,
            'jaccard': jaccard,
            'custom': custom_sim
        }
    except Exception as e:
        logger.logMessage("error", f"Error computing similarity metrics: {str(e)}")
        return {'word_overlap': 0.0, 'jaccard': 0.0, 'custom': 0.0}

def save_results(results):
    """Save results to JSON file"""
    try:
        with open('results.json', 'w') as f:
            json.dump(results, f, indent=2)
        logger.logMessage("info", "Results saved successfully")
    except Exception as e:
        logger.logMessage("error", f"Error saving results: {str(e)}")

def run_experiment():
    logger.logMessage("info", f"Starting experiment in {PILOT_MODE} mode")
    
    # Get configuration for current pilot mode
    config = get_experiment_config()
    logger.logMessage("info", f"Experiment config: {json.dumps(config)}")
    
    # Create necessary directories
    for dir_name in ['to_save', 'to_save/graphs', 'to_save/plots']:
        os.makedirs(dir_name, exist_ok=True)
    
    # Initialize environment
    env = TextWorldExpressEnv(envStepLimit=config['max_steps'])
    env_params = "numLocations=3,numIngredients=2,numDistractorItems=2,includeDoors=0"
    
    try:
        # Load the environment
        logger.logMessage("info", "Loading environment with params: " + env_params)
        env.load(gameName="cookingworld", gameParams=env_params)
    except Exception as e:
        logger.logMessage("error", f"Failed to load environment: {str(e)}")
        return
    
    # Initialize results storage
    results = {
        'config': config,
        'state_graph_pairs': [],
        'similarity_scores': defaultdict(list),
        'evaluation_metrics': {}
    }
    
    try:
        # Collect data from games
        total_episodes = config['num_games'] * config['episodes_per_game']
        current_episode = 0
        
        for game_idx in range(config['num_games']):
            for episode_idx in range(config['episodes_per_game']):
                current_episode += 1
                logger.logMessage("info", f"Progress: Episode {current_episode}/{total_episodes} (Game {game_idx+1}, Episode {episode_idx+1})")
                
                seed = config['seeds'][game_idx % len(config['seeds'])]
                logger.logMessage("info", f"Running game {game_idx+1}, episode {episode_idx+1}, seed {seed}")
                
                # Reset environment
                obs, info = env.reset(gameFold=config['fold'], seed=seed)
                
                # Store initial state
                G = create_graph_from_state(obs, info['validActions'])
                dot_filename = f"to_save/graphs/game_{game_idx}_ep_{episode_idx}_step_0.dot"
                dot_str = save_graph_as_dot(G, dot_filename)
                
                if dot_str is not None:
                    state_graph_pair = {
                        'game_idx': game_idx,
                        'episode_idx': episode_idx,
                        'step': 0,
                        'observation': obs,
                        'graph_dot': dot_str,
                        'score': info['score']
                    }
                    results['state_graph_pairs'].append(state_graph_pair)
                
                # Run episode
                done = False
                step = 0
                while not done and step < config['max_steps']:
                    # Take random action
                    action = random.choice(info['validActions'])
                    obs, _, done, info = env.step(action)
                    step += 1
                    
                    # Store state periodically
                    if step % 5 == 0:
                        G = create_graph_from_state(obs, info['validActions'])
                        dot_filename = f"to_save/graphs/game_{game_idx}_ep_{episode_idx}_step_{step}.dot"
                        dot_str = save_graph_as_dot(G, dot_filename)
                        
                        if dot_str is not None:
                            state_graph_pair = {
                                'game_idx': game_idx,
                                'episode_idx': episode_idx,
                                'step': step,
                                'observation': obs,
                                'graph_dot': dot_str,
                                'score': info['score']
                            }
                            results['state_graph_pairs'].append(state_graph_pair)
                
                # Save intermediate results after each episode
                save_results(results)
        
        # Evaluate similarity metrics
        logger.logMessage("info", "Computing similarity metrics")
        for i in range(min(len(results['state_graph_pairs']), config['num_test_pairs'])):
            pair = results['state_graph_pairs'][i]
            G = create_graph_from_state(pair['observation'], [])
            
            similarities = compute_similarity_metrics(pair['observation'], G)
            for metric_name, score in similarities.items():
                results['similarity_scores'][metric_name].append({
                    'pair_idx': i,
                    'score': score,
                    'game_progress': pair['step'] / config['max_steps']
                })
        
        # Perform statistical analysis
        logger.logMessage("info", "Performing statistical analysis")
        for metric_name in ['word_overlap', 'jaccard', 'custom']:
            baseline_scores = [x['score'] for x in results['similarity_scores']['word_overlap']]
            experimental_scores = [x['score'] for x in results['similarity_scores'][metric_name]]
            
            if metric_name != 'word_overlap':
                diff_scores, mean_baseline, mean_exp = generate_difference_scores_parallel_arrays(
                    baseline_scores, experimental_scores)
                stats = bootstrap_resampling(diff_scores, mean_baseline, mean_exp)
                results['evaluation_metrics'][f'{metric_name}_vs_baseline'] = stats
        
        # Save final results
        save_results(results)
        
        # Generate plots
        logger.logMessage("info", "Generating plots")
        plt.style.use('seaborn')
        
        try:
            # Plot similarity distributions
            plt.figure(figsize=(10, 6))
            for metric_name in ['word_overlap', 'jaccard', 'custom']:
                scores = [x['score'] for x in results['similarity_scores'][metric_name]]
                plt.hist(scores, alpha=0.5, label=metric_name, bins=20)
            plt.xlabel('Similarity Score')
            plt.ylabel('Frequency')
            plt.title('Distribution of Similarity Scores')
            plt.legend()
            plt.savefig('to_save/plots/similarity_distributions.pdf')
            plt.close()
            
            # Plot similarity vs game progress
            plt.figure(figsize=(10, 6))
            for metric_name in ['word_overlap', 'jaccard', 'custom']:
                progress = [x['game_progress'] for x in results['similarity_scores'][metric_name]]
                scores = [x['score'] for x in results['similarity_scores'][metric_name]]
                plt.scatter(progress, scores, alpha=0.5, label=metric_name)
            plt.xlabel('Game Progress')
            plt.ylabel('Similarity Score')
            plt.title('Similarity vs Game Progress')
            plt.legend()
            plt.savefig('to_save/plots/progress_correlation.pdf')
            plt.close()
            
            logger.logMessage("info", "Plots generated successfully")
        except Exception as e:
            logger.logMessage("error", f"Error generating plots: {str(e)}")
        
        logger.logMessage("info", "Experiment completed successfully")
        
    except Exception as e:
        logger.logMessage("error", f"Error during experiment: {str(e)}")
        # Save partial results
        save_results(results)

if __name__ == "__main__":
    # Run the experiment
    run_experiment()

==> discovery-pdfs-and-code/main-simulationconfidenceanalysis.py <==
import os
import json
import random
import numpy as np
from sklearn.metrics import roc_curve, auc
import matplotlib.pyplot as plt
import textworld_express as twx
from textworld_express import TextWorldExpressEnv

from experiment_common_library import Logger, llm_response, find_codeblocks
from experiment_common_library import generate_difference_scores_dict, bootstrap_resampling

# Global configuration
PILOT_MODE = "PILOT"  # Options: "MINI_PILOT", "PILOT", "FULL_EXPERIMENT"
logger = Logger()

# Configure experiment parameters based on pilot mode
def get_experiment_config():
    if PILOT_MODE == "MINI_PILOT":
        return {
            "num_episodes": 3,
            "max_steps": 10,
            "game_fold": "train"
        }
    elif PILOT_MODE == "PILOT":
        return {
            "num_episodes": 50,  # Updated from 20 to 50 per follow-on instructions
            "max_steps": 25,
            "game_fold": "train"
        }
    else:  # FULL_EXPERIMENT
        return {
            "num_episodes": 200,
            "max_steps": 50,
            "game_fold": "train"  # Would be balanced across sets in full experiment
        }

def setup_environment():
    """Initialize and configure the TextWorldExpress environment"""
    logger.logMessage("info", "Setting up TextWorldExpress environment...")
    
    env = TextWorldExpressEnv(envStepLimit=get_experiment_config()["max_steps"])
    
    # Configure simple CookingWorld environment
    game_params = "numLocations=3, numIngredients=2, numDistractorItems=2, includeDoors=0, limitInventorySize=0"
    env.load(gameName="cookingworld", gameParams=game_params)
    
    logger.logMessage("info", f"Environment setup complete with params: {game_params}")
    return env

def format_state_prediction_prompt(obs1, obs2, action):
    """Format the prompt for state prediction"""
    prompt = f"""Context:
Previous Observation 1: {obs1}
Previous Observation 2: {obs2}
Current Action: {action}

Task:
1. Predict the next observation
2. For each property that changed, rate your confidence (0-100)

Provide your response in the following format between code blocks (```):
{{
    "predicted_observation": "string",
    "confidence_scores": [
        {{"property": "string", "change": "string", "confidence": number}}
    ]
}}"""
    return prompt

def get_llm_prediction(obs1, obs2, action):
    """Get LLM prediction and confidence scores"""
    logger.logMessage("info", f"Getting LLM prediction for action: {action}")
    
    prompt = format_state_prediction_prompt(obs1, obs2, action)
    success, response = llm_response(prompt, "gpt-4o-mini", temperature=0, max_tokens=500)
    
    if not success:
        logger.logMessage("error", f"LLM call failed: {response}")
        return None, None
    
    # Extract JSON from response
    codeblocks = find_codeblocks(response)
    if not codeblocks:
        logger.logMessage("error", "No codeblocks found in LLM response")
        return None, None
        
    try:
        prediction_data = json.loads("\n".join(codeblocks[0]))
        # Normalize confidence scores to 0-1 scale
        for score in prediction_data["confidence_scores"]:
            score["confidence"] = score["confidence"] / 100.0
        logger.logMessage("debug", f"Parsed prediction data: {json.dumps(prediction_data)}")
        return prediction_data["predicted_observation"], prediction_data["confidence_scores"]
    except Exception as e:
        logger.logMessage("error", f"Failed to parse LLM response: {str(e)}")
        return None, None

def score_prediction_accuracy(predicted_obs, actual_obs):
    """Use LLM to score prediction accuracy"""
    prompt = f"""Compare the predicted observation with the actual observation and score the accuracy of each property change.

Predicted: {predicted_obs}
Actual: {actual_obs}

For each property that changed, provide an accuracy score between 0 and 1.
Respond in JSON format between code blocks (```):
{{
    "accuracy_scores": [
        {{"property": "string", "accuracy": number}}
    ]
}}"""

    success, response = llm_response(prompt, "gpt-4o-mini", temperature=0, max_tokens=500)
    
    if not success:
        logger.logMessage("error", f"LLM scoring failed: {response}")
        return None
        
    codeblocks = find_codeblocks(response)
    if not codeblocks:
        logger.logMessage("error", "No codeblocks found in LLM scoring response")
        return None
        
    try:
        accuracy_data = json.loads("\n".join(codeblocks[0]))
        logger.logMessage("debug", f"Parsed accuracy data: {json.dumps(accuracy_data)}")
        return accuracy_data["accuracy_scores"]
    except Exception as e:
        logger.logMessage("error", f"Failed to parse accuracy scores: {str(e)}")
        return None

def calculate_correlation(confidences, accuracies):
    """Calculate correlation between confidence and accuracy scores with error checking"""
    if not confidences or not accuracies:
        logger.logMessage("warning", "Empty confidence or accuracy arrays")
        return None
        
    if len(confidences) != len(accuracies):
        logger.logMessage("error", "Confidence and accuracy arrays have different lengths")
        return None
    
    if len(confidences) < 2:
        logger.logMessage("warning", "Not enough data points to calculate correlation")
        return None
        
    # Check for valid data
    if not all(isinstance(x, (int, float)) for x in confidences + accuracies):
        logger.logMessage("error", "Non-numeric values found in confidence or accuracy scores")
        return None
        
    # Check for zero variance
    if len(set(confidences)) == 1 or len(set(accuracies)) == 1:
        logger.logMessage("warning", "Zero variance in confidence or accuracy scores")
        return None
        
    try:
        correlation = np.corrcoef(confidences, accuracies)[0, 1]
        if np.isnan(correlation):
            logger.logMessage("warning", "Correlation calculation resulted in NaN")
            return None
        logger.logMessage("debug", f"Correlation calculation successful: {correlation}")
        return correlation
    except Exception as e:
        logger.logMessage("error", f"Error calculating correlation: {str(e)}")
        return None

def save_results(results_data):
    """Save results to results.json"""
    try:
        with open("results.json", "w") as f:
            json.dump(results_data, f, indent=4)
        logger.logMessage("info", "Results saved to results.json")
        return True
    except Exception as e:
        logger.logMessage("error", f"Failed to save results: {str(e)}")
        return False

def generate_plots(episode_data):
    """Generate visualization plots"""
    logger.logMessage("info", "Generating visualization plots...")
    
    # Create to_save directory if it doesn't exist
    if not os.path.exists("to_save"):
        os.makedirs("to_save")
    
    # Extract confidence and accuracy scores
    confidences = []
    accuracies = []
    for episode in episode_data:
        for step in episode["steps"]:
            for conf_score in step["confidence_scores"]:
                for acc_score in step["accuracy_scores"]:
                    if conf_score["property"] == acc_score["property"]:
                        confidences.append(conf_score["confidence"])
                        accuracies.append(acc_score["accuracy"])
    
    if not confidences or not accuracies:
        logger.logMessage("warning", "No confidence-accuracy pairs found for plotting")
        return
    
    logger.logMessage("debug", f"Number of data points for plotting: {len(confidences)}")
    
    # Scatter plot
    plt.figure(figsize=(10, 6))
    plt.scatter(confidences, accuracies, alpha=0.5)
    plt.xlabel("Confidence")
    plt.ylabel("Accuracy")
    plt.title("LLM Confidence vs Accuracy")
    plt.savefig("to_save/confidence_accuracy_scatter.pdf")
    plt.close()
    
    # ROC curve
    try:
        fpr, tpr, _ = roc_curve([1 if a >= 0.5 else 0 for a in accuracies], confidences)
        roc_auc = auc(fpr, tpr)
        
        plt.figure(figsize=(10, 6))
        plt.plot(fpr, tpr, label=f'ROC curve (AUC = {roc_auc:.2f})')
        plt.plot([0, 1], [0, 1], 'k--')
        plt.xlabel('False Positive Rate')
        plt.ylabel('True Positive Rate')
        plt.title('ROC Curve for Confidence Threshold')
        plt.legend(loc="lower right")
        plt.savefig("to_save/roc_curve.pdf")
        plt.close()
    except Exception as e:
        logger.logMessage("error", f"Error generating ROC curve: {str(e)}")

def run_experiment():
    """Main experiment execution"""
    logger.logMessage("info", f"Starting experiment in {PILOT_MODE} mode")
    
    config = get_experiment_config()
    env = setup_environment()
    
    # Store all episode data
    all_episode_data = []
    
    # Run episodes
    for episode_idx in range(config["num_episodes"]):
        logger.logMessage("info", f"Starting episode {episode_idx + 1}/{config['num_episodes']}")
        
        episode_data = {"episode_idx": episode_idx, "steps": []}
        obs, infos = env.reset(gameFold=config["game_fold"], generateGoldPath=False)
        
        # Store last two observations for context
        obs_history = [obs, obs]
        
        for step_idx in range(config["max_steps"]):
            # Get valid actions and choose one randomly
            valid_actions = infos["validActions"]
            action = random.choice(valid_actions)
            
            # Get LLM prediction before taking action
            predicted_obs, confidence_scores = get_llm_prediction(obs_history[-2], obs_history[-1], action)
            
            if predicted_obs is None:
                logger.logMessage("error", f"Failed to get prediction for step {step_idx}, skipping step")
                continue
                
            # Take action in environment
            obs, _, _, infos = env.step(action)
            
            # Score prediction accuracy
            accuracy_scores = score_prediction_accuracy(predicted_obs, obs)
            
            if accuracy_scores is None:
                logger.logMessage("error", f"Failed to score prediction accuracy for step {step_idx}, skipping step")
                continue
            
            # Store step data
            step_data = {
                "step_idx": step_idx,
                "action": action,
                "predicted_obs": predicted_obs,
                "actual_obs": obs,
                "confidence_scores": confidence_scores,
                "accuracy_scores": accuracy_scores
            }
            episode_data["steps"].append(step_data)
            
            # Update observation history
            obs_history = obs_history[1:] + [obs]
            
            if infos["done"]:
                break
        
        all_episode_data.append(episode_data)
        
        # Calculate episode-level statistics
        episode_confidences = []
        episode_accuracies = []
        for step in episode_data["steps"]:
            for conf_score in step["confidence_scores"]:
                for acc_score in step["accuracy_scores"]:
                    if conf_score["property"] == acc_score["property"]:
                        episode_confidences.append(conf_score["confidence"])
                        episode_accuracies.append(acc_score["accuracy"])
        
        correlation = calculate_correlation(episode_confidences, episode_accuracies)
        if correlation is not None:
            logger.logMessage("info", f"Episode {episode_idx} confidence-accuracy correlation: {correlation:.3f}")
        logger.logMessage("debug", f"Episode {episode_idx} data points: {len(episode_confidences)}")
    
    # Generate visualizations
    generate_plots(all_episode_data)
    
    # Save results
    results = {
        "pilot_mode": PILOT_MODE,
        "config": config,
        "episode_data": all_episode_data
    }
    save_success = save_results(results)
    
    if not save_success:
        logger.logMessage("error", "Failed to save results")
    else:
        logger.logMessage("info", "Experiment completed successfully")

if __name__ == "__main__":
    try:
        run_experiment()
    except Exception as e:
        logger.logMessage("error", f"Experiment failed with error: {str(e)}")
        raise

==> discovery-pdfs-and-code/main-twostagegamegeneration.py <==
import os
import json
import time
import random
import re
import pandas as pd
import matplotlib.pyplot as plt
from datetime import datetime

from experiment_common_library import Logger, llm_response

# Create global logger
logger = Logger()

# Experiment settings
PILOT_MODE = "FULL_EXPERIMENT"  # Options: "MINI_PILOT", "PILOT", "FULL_EXPERIMENT"

# Configure experiment parameters based on pilot mode
def get_experiment_params():
    if PILOT_MODE == "MINI_PILOT":
        return {
            "num_games": 2,
            "generations_per_game": 1
        }
    elif PILOT_MODE == "PILOT":
        return {
            "num_games": 5,
            "generations_per_game": 3
        }
    else:  # FULL_EXPERIMENT
        return {
            "num_games": 20,  # Updated to 20 games as per follow-on requirements
            "generations_per_game": 3
        }

# Game generation prompts
SINGLE_STAGE_PROMPT = '''Create a simple text adventure game as a Python class with the following specifications:

1. 3x3 grid world with player starting at (1,1)
2. 2-3 items randomly placed
3. Required mechanics:
   - Movement: north/south/east/west methods
   - Inventory: take/drop methods
   - Scoring: +1 per collected item
   - Win condition: collect all items

Format the response as a complete Python class. Example structure:

class TextGame:
    def __init__(self):
        # Initialize grid, player position, items, inventory, score
        pass
    
    def move_north(self):
        # Move player north if possible
        pass
    
    # Include other required methods
'''

TWO_STAGE_PROMPT_1 = '''Create the first stage of a text adventure game as a Python class with the following specifications:

1. 3x3 grid world with player starting at (1,1)
2. 2-3 items randomly placed
3. Required mechanics for this stage:
   - Movement: north/south/east/west methods
   - Inventory: take/drop methods

Format the response as a complete Python class. Example structure:

class TextGame:
    def __init__(self):
        # Initialize grid, player position, items, inventory
        pass
    
    def move_north(self):
        # Move player north if possible
        pass
    
    # Include other required methods
'''

TWO_STAGE_PROMPT_2 = '''Add scoring and win condition mechanics to the following game class:
{game_code}

Add:
1. Scoring: +1 per collected item
2. Win condition: collect all items

Modify the class to include these features while preserving existing functionality.
'''

def evaluate_game_code(code):
    """Evaluate generated game code for required mechanics and syntax."""
    logger.logMessage("info", "Evaluating game code...")
    
    # Initialize evaluation results
    evaluation = {
        "execution_success": False,
        "num_syntax_errors": 0,
        "mechanics_complete": False,
        "mechanics": {
            "movement": False,
            "inventory": False,
            "scoring": False,
            "win": False
        }
    }
    
    # Check for required mechanics using regex
    movement_pattern = r"def move_(north|south|east|west)"
    inventory_pattern = r"def (take|drop)"
    scoring_pattern = r"score\s*[=+]"
    win_pattern = r"(win|victory|game_over|check_win)"
    
    evaluation["mechanics"]["movement"] = bool(re.search(movement_pattern, code))
    evaluation["mechanics"]["inventory"] = bool(re.search(inventory_pattern, code))
    evaluation["mechanics"]["scoring"] = bool(re.search(scoring_pattern, code))
    evaluation["mechanics"]["win"] = bool(re.search(win_pattern, code))
    
    # Check if all mechanics are present
    evaluation["mechanics_complete"] = all(evaluation["mechanics"].values())
    
    # Try to execute the code to check for syntax errors
    try:
        compile(code, '<string>', 'exec')
        evaluation["execution_success"] = True
        evaluation["num_syntax_errors"] = 0
    except SyntaxError as e:
        evaluation["num_syntax_errors"] = 1
        logger.logMessage("error", f"Syntax error in game code: {str(e)}")
    
    logger.logMessage("info", f"Evaluation results: {json.dumps(evaluation, indent=2)}")
    return evaluation

def generate_single_stage_game():
    """Generate a complete game using single-stage approach."""
    logger.logMessage("info", "Generating single-stage game...")
    
    start_time = time.time()
    success, response = llm_response(SINGLE_STAGE_PROMPT, "gpt-4o-mini", temperature=0.7, max_tokens=1000)
    generation_time = time.time() - start_time
    
    if not success:
        logger.logMessage("error", f"Failed to generate single-stage game: {response}")
        return None, None, generation_time
    
    # Extract code from response
    code_blocks = re.findall(r'```python\n(.*?)```', response, re.DOTALL)
    if not code_blocks:
        code_blocks = re.findall(r'```\n(.*?)```', response, re.DOTALL)
    
    if not code_blocks:
        logger.logMessage("error", "No code block found in response")
        return None, None, generation_time
    
    game_code = code_blocks[0].strip()
    evaluation = evaluate_game_code(game_code)
    
    return game_code, evaluation, generation_time

def generate_two_stage_game():
    """Generate a game using two-stage approach."""
    logger.logMessage("info", "Generating two-stage game...")
    
    # Stage 1: Basic mechanics
    start_time = time.time()
    success, response1 = llm_response(TWO_STAGE_PROMPT_1, "gpt-4o-mini", temperature=0.7, max_tokens=1000)
    
    if not success:
        logger.logMessage("error", f"Failed to generate first stage: {response1}")
        return None, None, time.time() - start_time
    
    # Extract code from first stage
    code_blocks = re.findall(r'```python\n(.*?)```', response1, re.DOTALL)
    if not code_blocks:
        code_blocks = re.findall(r'```\n(.*?)```', response1, re.DOTALL)
    
    if not code_blocks:
        logger.logMessage("error", "No code block found in first stage response")
        return None, None, time.time() - start_time
    
    stage1_code = code_blocks[0].strip()
    
    # Stage 2: Add scoring and win conditions
    stage2_prompt = TWO_STAGE_PROMPT_2.format(game_code=stage1_code)
    success, response2 = llm_response(stage2_prompt, "gpt-4o-mini", temperature=0.7, max_tokens=1000)
    generation_time = time.time() - start_time
    
    if not success:
        logger.logMessage("error", f"Failed to generate second stage: {response2}")
        return None, None, generation_time
    
    # Extract code from second stage
    code_blocks = re.findall(r'```python\n(.*?)```', response2, re.DOTALL)
    if not code_blocks:
        code_blocks = re.findall(r'```\n(.*?)```', response2, re.DOTALL)
    
    if not code_blocks:
        logger.logMessage("error", "No code block found in second stage response")
        return None, None, generation_time
    
    final_code = code_blocks[0].strip()
    evaluation = evaluate_game_code(final_code)
    
    return final_code, evaluation, generation_time

def save_results(results):
    """Save results to JSON file."""
    with open('results.json', 'w') as f:
        json.dump(results, f, indent=2)

def create_plots(results_df):
    """Create comparison plots between single-stage and two-stage approaches."""
    plt.style.use('seaborn-v0_8')  # Updated to use non-deprecated style
    
    # Create plots directory
    os.makedirs('to_save', exist_ok=True)
    
    # Success Rate Plot
    plt.figure(figsize=(10, 6))
    success_rates = results_df.groupby('generation_method')['execution_success'].mean()
    success_rates.plot(kind='bar')
    plt.title('Success Rate by Generation Method')
    plt.ylabel('Success Rate')
    plt.tight_layout()
    plt.savefig('to_save/success_rates.pdf')
    plt.close()
    
    # Mechanics Completion Plot
    plt.figure(figsize=(10, 6))
    mechanics_rates = results_df.groupby('generation_method')['mechanics_complete'].mean()
    mechanics_rates.plot(kind='bar')
    plt.title('Mechanics Completion Rate by Generation Method')
    plt.ylabel('Completion Rate')
    plt.tight_layout()
    plt.savefig('to_save/mechanics_rates.pdf')
    plt.close()
    
    # Generation Time Plot
    plt.figure(figsize=(10, 6))
    results_df.boxplot(column='generation_time_sec', by='generation_method')
    plt.title('Generation Time by Method')
    plt.suptitle('')  # Remove automatic suptitle
    plt.ylabel('Time (seconds)')
    plt.tight_layout()
    plt.savefig('to_save/generation_times.pdf')
    plt.close()

def main():
    logger.logMessage("info", f"Starting experiment in {PILOT_MODE} mode")
    
    # Get experiment parameters
    params = get_experiment_params()
    logger.logMessage("info", f"Experiment parameters: {json.dumps(params, indent=2)}")
    
    # Initialize results storage
    results = []
    
    # Run experiment
    for game_id in range(params["num_games"]):
        logger.logMessage("info", f"Generating game {game_id + 1}/{params['num_games']}")
        
        for generation in range(params["generations_per_game"]):
            # Single-stage generation
            single_code, single_eval, single_time = generate_single_stage_game()
            if single_eval:
                results.append({
                    "game_id": f"game_{game_id}_{generation}",
                    "generation_method": "single-stage",
                    "execution_success": single_eval["execution_success"],
                    "num_syntax_errors": single_eval["num_syntax_errors"],
                    "mechanics_complete": single_eval["mechanics_complete"],
                    "generation_time_sec": single_time
                })
            
            # Two-stage generation
            two_stage_code, two_stage_eval, two_stage_time = generate_two_stage_game()
            if two_stage_eval:
                results.append({
                    "game_id": f"game_{game_id}_{generation}",
                    "generation_method": "two-stage",
                    "execution_success": two_stage_eval["execution_success"],
                    "num_syntax_errors": two_stage_eval["num_syntax_errors"],
                    "mechanics_complete": two_stage_eval["mechanics_complete"],
                    "generation_time_sec": two_stage_time
                })
            
            # Save intermediate results
            save_results(results)
    
    # Convert results to DataFrame for analysis
    results_df = pd.DataFrame(results)
    
    # Calculate summary statistics
    summary_stats = {
        "single_stage": {
            "success_rate": results_df[results_df["generation_method"] == "single-stage"]["execution_success"].mean(),
            "mechanics_complete_rate": results_df[results_df["generation_method"] == "single-stage"]["mechanics_complete"].mean(),
            "avg_generation_time": results_df[results_df["generation_method"] == "single-stage"]["generation_time_sec"].mean()
        },
        "two_stage": {
            "success_rate": results_df[results_df["generation_method"] == "two-stage"]["execution_success"].mean(),
            "mechanics_complete_rate": results_df[results_df["generation_method"] == "two-stage"]["mechanics_complete"].mean(),
            "avg_generation_time": results_df[results_df["generation_method"] == "two-stage"]["generation_time_sec"].mean()
        }
    }
    
    # Log summary statistics
    logger.logMessage("info", f"Summary statistics: {json.dumps(summary_stats, indent=2)}")
    
    # Create plots
    create_plots(results_df)
    
    # Save final results
    save_results({
        "raw_results": results,
        "summary_stats": summary_stats
    })
    
    logger.logMessage("info", "Experiment completed successfully")

if __name__ == "__main__":
    main()
